Flux-tubes in confining gauge theories with gravitational dual

The emergence of flux-tubes as the distance is increased between a quark and an antiquark is explored in a three-dimensional confining gauge theory using the gauge/gravity duality. We delineate the shape of the flux-tube corresponding to the classical open string in the bulk and further explore the fluctuation in its thickness induced by the fluctuation of the open string along the radial direction in the bulk. The relationship between the intrinsic shape of a flux-tube and its effect on the heavy quark potential is also discussed.

==> ArXiV - 2/anc/AiStringSource.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Tue Aug 21 14:02:06 2018

@author: vikram
"""

import numpy as np
import scipy
import scipy.interpolate


class StringSource:
    """
        A string source gives the source function for the dilaton field equation corresponding to
        an open string.
    """
    def __init__(self, sqrtOfgtHooft, sigma, Ztop, N1, N2, N3):

        self.g = sqrtOfgtHooft
        self.Nz, self.Nx1, self.Nx2 = N1, N2, N3
        self.NzM = Ztop                          # z-coordinate of the top of the string 
        self.a = 1.0/(self.Nz - 1.0)
        self.sigma = sigma
        self.b = self.a * sigma # lattice constant for X1 and X2
        
        
    def Xprime(self, nzString):
        """ String is described as X(z) this function calculated dX/dz at a given pont nzString """
        a = self.a
        Z = float(nzString * a)
        zM = float(self.NzM * a)
        fz = (1-Z**4)
        gz = ((zM/Z)**4 - 1)
        return (1.0)/np.sqrt(gz * fz )
    
    def stringShape(self):
        """Calculates the shape function X(z) """
        
        Nz, Nx1, Nx2 = self.Nz, self.Nx1, self.Nx2
        Nzm = self.NzM
        a = self.a
        b = self.b
        
        stringShape = np.zeros((Nz, Nx1, Nx2), float)
        
        stringShape[Nzm, int(Nx1/2), int(Nx2/2)] = 1.0 # centre of the string
        
        # auxilary arrays for plotting and interpolation
        NzString = np.zeros(Nzm-2)
        NxRightString = np.zeros(Nzm - 2 , float) # to store the x1 coordinate of the string
        
        # initializing
        xs1R = float(Nx1/2 * b) # centre of the string - initial position to integrate from
        nx2C = int(Nx2/2) # string is in z-x1 plane
        
        # integrating 
        for nz in np.arange(Nzm - 1, 1, -1):
    
            delta = self.Xprime(nz + 0.5) # calculating the derivative in the middle of two points 
            xs1R = xs1R + a * delta     # right point
            nxs1R = int(xs1R/b)         # right coordinate of the point in unit of b
            nxs1L = (Nx1 - 1) - nxs1R   # coordinate of the symmetric left point
        
            NzString[nz-2] = nz
            NxRightString[nz-2] = nxs1R
    
            #shape of the string 
            stringShape[nz, nxs1R, nx2C] = 1.0
            stringShape[nz, nxs1L, nx2C] = 1.0
        
        # interpolating the x1 coordinates
        NxC = int((Nx1 - 1)/ 2) # Centre of the String on the x1 axis
        
        # end points of the string
        NxR = NxRightString[0] # Right end point of the string on the x1 axis
        NxL = (Nx1 - 1) - NxR  # Left end point of the string on the x1 axis
        
        # We obtain the function $Z(x)$ for the shape of the string by interpolating 
        ZStringFunc =  scipy.interpolate.interp1d(NxRightString, NzString, fill_value='extrapolate')
        
        # Add the missing points
        for nx in np.arange(NxC, NxR - 5):
            nxi = int(nx)
            nz = int(ZStringFunc(nx))
            if stringShape[nz, nxi, nx2C] == 0:
                stringShape[nz, nxi, nx2C] = 1                 # filling the right side
                stringShape[nz, (Nx1 - 1) - nxi, nx2C] = 1     # filling the left side
        
        # Dilaton source array sourced by the open string
        g = self.g
        sigma = self.sigma
    
        DSource = np.zeros((Nz, Nx1, Nx2), float)
        for nz in range(1, Nzm + 1):
            for nx1 in range(1, Nx1):
                DSource[nz, nx1, nx2C] = sigma * (Nzm * a) ** 2 * g * (1/ (nz * a)) ** 4 * stringShape[nz, nx1, nx2C]
                
        # returning shape and the Dilaton source array
        return stringShape, DSource, NxR, NxL
        

==> ArXiV - 2/anc/RectangularString.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Full Multi Grid Solution of the Dilaton Field Equation in Three Dimensions For a Long Rectangular String\n",
    "##### Vikram Vyas"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### About this notebook\n",
    "This notebook was used to do the numerical calculations described in the section 4.2 of the accompanying paper \"Flux-tubes and their intrinsic shape in confining gauge theories with gravitational dual\" Please feel free to use it for any accademic purpose. For any comments or clarification send me an email: vikram@physicsinfield.org\n",
    "\n",
    "#### How to use this notebook\n",
    "\n",
    "The notebook requires the python files:\n",
    "\n",
    "utility_3DimMG.py\n",
    "\n",
    "\n",
    "#### References\n",
    "\n",
    "For multigrid algorithm used see:\n",
    "\n",
    "J. Stewart. Python for Scientists. Cambridge University Press, 2017.\n",
    "\n",
    "and the python implementation\n",
    "\n",
    "https://github.com/AbhilashReddyM/GeometricMultigrid\n",
    "\n",
    "\n",
    "#### Acknowledgments\n",
    "I would like to thank the world wide community of python developers.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Python preliminaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "# for plotting\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "# for using Cython\n",
    "%load_ext Cython\n",
    "\n",
    "# For random numbers\n",
    "import random\n",
    "\n",
    "# for time stamp on graphics\n",
    "import time\n",
    "seconds = time.time()\n",
    "local_time = time.ctime(seconds)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Utility functions for Multigrid"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This module imports functions used in implementing multigrid algorithm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from utility_3DimMG import L2_norm, prolong_lin, restric, restrict_hw"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Cython implementation of the relaxation algorithm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "cimport numpy as np\n",
    "cimport cython\n",
    "@cython.boundscheck(False) # turn of bounds-checking for entire function\n",
    "@cython.wraparound(False)\n",
    "@cython.cdivision(True)\n",
    "\n",
    "cdef A(float a, float nz):\n",
    "    return (1.0/( a * nz))**3\n",
    "\n",
    "\n",
    "cdef B(float sigma, float a, float nz):\n",
    "    return sigma**2 * ((1.0 /(a * nz))**3 - a * nz)\n",
    "\n",
    "\n",
    "cdef C(float sigma, float a, float nz):\n",
    "    return 4*A(a, nz+0.5)+B(sigma, a, nz-0.5)+B(sigma, a, nz+0.5)\n",
    "\n",
    "\n",
    "# solving L(error) = errorCentre - errorB - errorZ = source\n",
    "def updateError(float sigma, int Nz, int Nx1, int Nx2,  \n",
    "                np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,  \n",
    "                np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] source):\n",
    "    \n",
    "        cdef int nz, nx1, nx2\n",
    "        cdef float a, D, deltaPhiB, deltaPhiZ, newPhi\n",
    "        \n",
    "        # lattice constant in the units of z_0\n",
    "        a = 1.0/(Nz-1)\n",
    "        \n",
    "        for nz in range(1, Nz - 1):\n",
    "            for nx1 in range(1, Nx1 - 1):\n",
    "                for nx2 in range(1, Nx2 - 1):\n",
    "                    if nz == Nz-2:\n",
    "                        phi[Nz - 1, nx1, nx2] = phi[Nz - 2, nx1, nx2] # Neumann B.C. at z = Nz\n",
    "                    deltaPhiB = A(a, nz + 0.5) * (phi[nz, nx1+1, nx2]+phi[nz, nx1-1, nx2]+phi[nz, nx1, nx2+1]+phi[nz, nx1, nx2-1])\n",
    "                    deltaPhiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1, nx2] + B(sigma, a, nz-0.5)*phi[nz-1, nx1, nx2]\n",
    "                    newPhi = (1.0/C(sigma, a, nz)) * (deltaPhiB + deltaPhiZ + source[nz, nx1, nx2])\n",
    "                    phi[nz, nx1, nx2] = newPhi\n",
    "\n",
    "def relaxError(float sigma, int Nz, int Nx1, int Nx2,  \n",
    "               np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,  \n",
    "               np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] source, int nit = 1):\n",
    "    cdef int ii\n",
    "    for ii in range(nit):\n",
    "        updateError(sigma, Nz, Nx1, Nx2, phi, source)\n",
    "    return phi\n",
    "\n",
    "def residue(float sigma, int Nz, int Nx1, int Nx2, \n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,\n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] jSource, \n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] residue):\n",
    "    \n",
    "    # L(phi) = phiCentre - phiB - phiZ = jSource\n",
    "    # res = jSource - L(phi)\n",
    " \n",
    "    # lattice constant in the units of z_0 = 1\n",
    "    a = 1.0/(Nz - 1.0)\n",
    "    \n",
    "    #residue = np.zeros((Nz, Nx1, Nx2), float)\n",
    "    for nz in range(1, Nz - 1):\n",
    "        for nx1 in range(1, Nx1 - 1):\n",
    "            for nx2 in range(1, Nx2 - 1):\n",
    "                if nz == Nz-2:\n",
    "                        phi[Nz - 1, nx1, nx2] = phi[Nz - 2, nx1, nx2] # Neumann B.C. at z = Nz\n",
    "                phiCentre = C(sigma, a, nz) * phi[nz, nx1, nx2]\n",
    "                phiB = A(a, nz + 0.5) * (phi[nz, nx1+1, nx2]+phi[nz, nx1-1, nx2]+phi[nz, nx1, nx2+1]+phi[nz, nx1, nx2-1])\n",
    "                phiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1, nx2] + B(sigma, a, nz-0.5)*phi[nz-1, nx1, nx2]\n",
    "                residue[nz, nx1, nx2] = jSource[nz, nx1, nx2] + (phiB + phiZ - phiCentre)\n",
    "    return residue"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Multigrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def V_cycle(sigma, nz, nx1, nx2, num_levels, phi, source, level=1):\n",
    "    \n",
    "    # solve exactly at the bottom layer - recursion ends here\n",
    "    if (level==num_levels):\n",
    "        phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=100)\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Relax L(phi) = source on this grid and calculate the residue\n",
    "    phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=75)\n",
    "    res = np.zeros_like(phi)\n",
    "    res = residue(sigma, nz, nx1, nx2, phi, source, res)\n",
    "    \n",
    "    \n",
    "    #Step 2: Restrict residual to coarse grid\n",
    "    res_c = restrict_hw(res)\n",
    "    \n",
    "    #Step 3:Solve Le_c=res_c on the coarse grids recursively\n",
    "    coarseGridShape = np.shape(res_c)\n",
    "    NzC, Nx1C, Nx2C = coarseGridShape[0], coarseGridShape[1], coarseGridShape[2]\n",
    "    err_c = np.zeros_like(res_c)\n",
    "    err_c = V_cycle(sigma, NzC, Nx1C, Nx2C, num_levels, err_c, res_c, level+1)\n",
    "    \n",
    "    \n",
    "    #Step 4: Interpolate(prolong) e_c to fine grid and add to phi\n",
    "    phi = phi + prolong_lin(err_c)\n",
    "    \n",
    "    #Step 5: Relax L(phi) = source on this grid \n",
    "    phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=75)\n",
    "    \n",
    "    return phi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FMG(sigma, nz, nx1, nx2, num_levels, source, nv=1, level=1):\n",
    "    # solve exactly at the bottom layer \n",
    "    \n",
    "    if (level==num_levels):\n",
    "        phi = np.zeros_like(source)\n",
    "        phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=100)\n",
    "        print(\"solved the bottom grid\")\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Restrict the rhs to a coarse grid\n",
    "    source_c = restrict_hw(source)\n",
    "    \n",
    "    #Step 2: Solve the coarse grid problem using FMG\n",
    "    coarseGridShape = np.shape(source_c)\n",
    "    NzC, Nx1C, Nx2C = coarseGridShape[0], coarseGridShape[1], coarseGridShape[2]\n",
    "    current_level = level + 1\n",
    "    phi_c = FMG(sigma, NzC, Nx1C, Nx2C, num_levels, source_c, nv, current_level)\n",
    "    \n",
    "    #Step 3: Interpolate phi_c to the fine grid\n",
    "    phi = prolong_lin(phi_c)\n",
    "    \n",
    "    \n",
    "    #step 4: Execute 'nv' V-cycles\n",
    "    for _ in range(nv):\n",
    "        phi = V_cycle(sigma, nz, nx1, nx2, num_levels-level, phi, source)\n",
    "    print(\"finished V-cycles for level = \", num_levels-level)\n",
    "    return phi"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Geometry of the fine lattice\n",
    "Length along the radial direction in the units of lattice constants $a$. Lattice constant along $X_1$ and $X_2$ is $b =\\sigma a$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L =  128 a =  0.0078125 b = sigma * a =  0.15625\n"
     ]
    }
   ],
   "source": [
    "num_levels = 6\n",
    "Lz = Lx1 = Lx2  = 2**(num_levels + 1)\n",
    "a = 1.0/Lz\n",
    "sigma = 20.0\n",
    "b = a * sigma\n",
    "print(\"L = \", Lz, \"a = \", a ,\"b = sigma * a = \",  b)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For each direction, the number of points is one more than the length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "Nz = Lz + 1\n",
    "Nx1 = Lx1 + 1\n",
    "Nx2 = Lx2 + 1\n",
    "#print(Lz, Nz)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Dilaton field\n",
    "Initially set to zero. This also implements the homogenous Dirichlet boundary conditions\n",
    "we will implement Neumann BC on $z = L_z$ plane in the relaxation algorithm."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "Phi = np.zeros((Nz,Nx1,Nx2), float)                                    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Source function for a very long open string\n",
    "We will approximate the open string connecting a quark and an antiquark when $L_{q\\bar{q}}>> z_0$ by a rectangular string"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "NzM = Lz - 64 # rect string is one lattice constant below the horizon\n",
    "g = -10 # negative sign is to incorporate L(phi) = - stringSource"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X1quark =  2.0   Nx1quark =  12  X1qbar =  18.0   Nx1qbar =  115\n",
      "Lqqbar =  16.0\n"
     ]
    }
   ],
   "source": [
    "stringShape = np.zeros((Nz, Nx1, Nx2), float) # empty array to hold the string shape\n",
    "StringSource = np.zeros((Nz, Nx1, Nx2), float) # empty array to hold the source array\n",
    "\n",
    "Lboundary = sigma # length of the boundary region in units of z0\n",
    "X1quark =  2.0 #  position of the quark in the units of z0\n",
    "X1qbar = Lboundary - X1quark\n",
    "Lqqbar = Lboundary - 2.0 * X1quark\n",
    "\n",
    "Nx1quark = int(X1quark/b)\n",
    "Nx1qbar = int(X1qbar/b)\n",
    "\n",
    "print(\"X1quark = \", X1quark, \"  Nx1quark = \", Nx1quark, \" X1qbar = \", X1qbar, \"  Nx1qbar = \", Nx1qbar)\n",
    "print(\"Lqqbar = \", Lqqbar)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "Nx2Centre = int(Nx2/2.0)\n",
    "NzTop = NzM\n",
    "\n",
    "# Left  and right leg string is parametrized by z coordinate\n",
    "for iz in range(1, NzTop):\n",
    "    \n",
    "    # square root of the induced determinant\n",
    "    zString = iz * a\n",
    "    fzSqrt = (1-zString**4)**(0.5)\n",
    "    gSqrt = 1.0 / (zString**2 * fzSqrt)\n",
    "    \n",
    "    srsLeg = g * sigma * gSqrt\n",
    "    # Left leg\n",
    "    stringShape[iz, Nx1quark, Nx2Centre] = 1.0\n",
    "    StringSource[iz, Nx1quark, Nx2Centre] = srsLeg * stringShape[iz, Nx1quark, Nx2Centre]\n",
    "    \n",
    "    # Right leg\n",
    "    stringShape[iz, Nx1qbar, Nx2Centre] = 1.0\n",
    "    StringSource[iz, Nx1qbar, Nx2Centre] = srsLeg * stringShape[iz, Nx1qbar, Nx2Centre]\n",
    "    \n",
    "# Top string is parametrized by x_1 coordinate\n",
    "\n",
    "for ix in range(Nx1quark, Nx1qbar+1):\n",
    "\n",
    "    NzC = NzTop\n",
    "    zTop = NzC * a\n",
    "    #square root of det\n",
    "    gSqrt = 1.0/(zTop**2)\n",
    "    \n",
    "    srsTop = g * sigma * gSqrt\n",
    "    \n",
    "    stringShape[NzC, ix, Nx2Centre] = 1.0\n",
    "    StringSource[NzC, ix, Nx2Centre] = srsTop * stringShape[NzC, ix, Nx2Centre]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "z, x, y = stringShape.nonzero()\n",
    "%matplotlib auto\n",
    "fig = plt.figure()\n",
    "\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "# remove the tick marks\n",
    "ax.grid(False)\n",
    "plt.setp(ax.get_xticklabels(), visible=False)\n",
    "plt.setp(ax.get_yticklabels(), visible=False)\n",
    "ax.tick_params(axis='both', which='both', length=0)\n",
    "\n",
    "\n",
    "ax.scatter(x, y, z, zdir='z', c= 'red')\n",
    "#ax.plot(x,y,z, zdir='z', c='red')\n",
    "#ax.plot(x,y,z)\n",
    "#plt.show()\n",
    "#plt.savefig(\"Rectangular String\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solving using FMG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "solved the bottom grid\n",
      "finished V-cycles for level =  1\n",
      "finished V-cycles for level =  2\n",
      "finished V-cycles for level =  3\n",
      "finished V-cycles for level =  4\n",
      "finished V-cycles for level =  5\n",
      "CPU times: user 26min 59s, sys: 2.26 s, total: 27min 1s\n",
      "Wall time: 26min 12s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "Phi = FMG(sigma, Nz, Nx1, Nx2, num_levels, StringSource, nv = 20 , level = 1 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Final residue =  0.0\n"
     ]
    }
   ],
   "source": [
    "res = np.zeros_like(Phi)\n",
    "res = residue(sigma, Nz, Nx1, Nx2, Phi, StringSource, res)\n",
    "resL2Norm = L2_norm(res, a)\n",
    "print(\"Final residue = \", round(resL2Norm, 3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "colorinterpolation = 50\n",
    "colourMap = plt.cm.jet \n",
    "X1, Z = np.meshgrid(np.arange(0, Nz), np.arange(0, Nx1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "nx2C = int(Nx2/2)\n",
    "dilatonInStringPlane = Phi[:, :, nx2C]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEZCAYAAAB1mUk3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzt3X20XHV97/H3p0nAAvKUmBASvGBNbUErapbVUr3KgzwUjViooRao4kptpbWWtQo0bbUqa/mMrVVoBBR7EaRIJJcHEShqvfeCBkFIDEhAKicJOZ4IUbElOfC9f+zfJDuTPQ/nnJnZe8/5vNaaNfvht2f/Mpl9vvv3uBURmJnZ9PYrZWfAzMzK52BgZmYOBmZm5mBgZmY4GJiZGQ4GZmaGg4GZmeFgYGZmOBjYJEmaIykkLahAXs6RtFrS05K+0CLNUknrJD0l6WFJr2mR7kBJK1O6/5T0hxPZb1ZXM8vOgNXWy4CxiNhQdkaAjcCHgOOBX23eKek44CPAW4HvAPPbfNZngG3APOBI4EZJ34+ItV3uN6sllwxsso4E7i07EwARcV1EfBXY0iLJPwAfiIg7I+LZiNhQFMQk7Q38PvB3EfGLiPg2sAo4o8v910j6Re4Vks7p+T/YrA8cDGyyeh4MJN0g6ckWrxsm+ZkzgMXA8yStlzQi6Z8l7VaCAH4deCYifpjb9n3giG72R8QfRMQ+EbEP8Pdk38+XJpNvs0FzNZFN1pHATb38wIg4uZefl8wDZgGnAq8BtgPXA38LLG9Kuw+wtWnbVuC5Xe4HQNJ7gDOBYyLip2nbhcBrgc3AmRHxy8n/k8x6zyUDmzBJzwFeBNxTdl668F/p/dMRsSkixoBPAicVpP0FsG/Ttn2Bn3e5n1QtdDZwbERsSdteDPxaRLwGuA14x+T/OWb94WBgk/ESskbUB5t3SHqXpP8r6UuS/qPT9qZjb26qc8+/bp5MRiPiCWAE6Gau9h8CMyUtym17KbC2m/2S/hT4E7ISwVguzWuARv5vBn53ov8Os35zMLDJOBL4ATBL0nPSa09JLwFeDxwFfBoYB2i1vVlEnNiocy94ndgqM5JmptLKDGBGyk++CvTzwJ9LmivpAOAvgd3aICLiKeA64AOS9pZ0FLAE+NdO+yUtA84hKxH8pOmjD2Bn9dJW4MBW/xazsjgY2GS8FHgFWRVM4/UD4BTgksiemDQO3J/St9reK3+b8nA+8Edp+W9z+z8IfJfszn4dWfXWhbCjNPI3ubR/RtY9dRS4CvjTpm6jrfZ/FPg14OFcaeaMdMwTwH5peT/gp734R5v1kvykM+sVSZ8CboiI2yR9EfiPiPhcq+3l5nZwUsnogoj4w1SC2DMiPl12vszy3JvIeumLZFUmPyS7A76/w/ZpISLuT6OV/4OsRHFm2Xkya+aSgfWFpK8Bp0bEL7rZbjbdSDoB+Eeytq5LI+LDTfv3JLuRegXZgMq3RsSj/cqP2wysX/Zq8Qe/1XazaSMNhvwMcCJwOHC6pMObkp0NPBERLwQuIptSpW8cDKwvIuK1E9luNs28ElgfEY9ExDbgarKeaXlLgCvS8rXAMZLUrww5GJiZDd4C4LHc+kjaVpgmIsbJuiXP7leGat2AvLcUU+mwvUfT+qw2+/K2Na1vn0IezIbVrIJtra6r/DXVfD01X2+TNZLNsvu8qXzGb0jxVPfnWwv8d27TiohYkZaL7vCbG3C7SdMztQ4GBwLvncLxzWF4YZt9ec3TXY5MIQ9mw2phwbZW11X+mmq+nno1R/q58J9T/Yyn6P5vzrnw3xGxuMXuEeCQ3PpCsqnYi9KMpEGUfR2j4moiMxuI0p+CVC3fBRZJOkzSHsBSsunQ81YBZ6XlU4F/jz52/6x1ycDMrI4iYjxNangLWdfSyyNiraQPAKsjYhVwGdn4nPVkJYKl/czTtA4GG/DdipmVIyJuomka+Ij4+9zyfwOnDSo/0zoYmFk1LKB3bQP9tAfDewPpNgMzM3MwKDKskd/MrBUHAzMzczAwM7M+BgNJl0salbQmt+1jkh6QdJ+klZL2z+27QNJ6SQ9KOr5f+ZqoBft1TmNmE1fHa2sW2eiwbl5108+SwReAE5q23Qq8OCJ+i+ypUxcApNn6lgJHpGM+m2b1q4Q6/mjNqszXVPX0LRhExLdoGjodEV9PEy4B3MnOALoEuDoino6IHwHryWb1MzOzASizzeAdwM1puZsZ/ACQtEzSakmru50wyszM2islGEhaTvZg9CsbmwqSFc7BERErImJxRCzeu18ZNLOBcHVRdQx8BLKks4CTgWNyky51M4PfwPmHalauOoxKHhYDDQbpmZ/nAf8zIn6Z27UK+JKkTwIHA4uA7wwyb50s2A82bC07F2ZWpmGejqJvwUDSVcDrgDmSRoD3kfUe2hO4NT297c6IeFeare8a4Adk1Ufvjohn+pW3qarLPCpmVeQSdzX1LRhExOkFmy9rk/5C4MJ+5cfMzFrzCGQzM3MwMLP+G9Z69mHi5xn0wEL8HGSzyapT54xZM2DBPl0mrsm/qcHBwMysYiR9DHgjsA14GHh7RDxZkO5R4OfAM8B4RCye7DldTdSCezyYWYkK53Fr4fURceRUAgE4GJiZVU6bedz6xsFgAlxaMOvOZP5yDWEj85zGPGrptWySn5Ofx61ZAF+XdPcUPh9wm0FHs+bC9tGyc2FmVaCZ2d+ErmxlrF3VjaTbgIMKdi2PiOtTmuZ53JodFREbJc0lG8z7QJoxesIcDMxsYPKl6+l+oxURx7bb32Iet+bP2JjeRyWtJJv6f1LBwNVEZmYVk5vH7U1N87jl0+wt6bmNZeANwJqitN1wMGhSVG/ZdbHQzKw3/hl4LlnVz72SLgGQdLCkm1KaecC3JX2fbGLPGyPia5M9oauJzGzgfIPVXkS8sMX2jcBJafkR4KW9OqeDgZmVpnbtBjOBbgPZQ/3MSO+5mqgN372Y2XThYGBmZg4GZmbmYGBmFdP3eReskBuQu1S7hi6zGqnNNNazyDp0DiGXDMxsoNwxo5ocDDrxD9fMpgEHgwKendRsAHyjVSkOBhPUCBRDON2uWSlcbVQNbkA2M+vWLIa2ROOSQQsTvVtxdzgzqzMHg24M6Z2AWT803xg1qlR3aYvzNVU5fQsGki6XNCppTW7bgZJulfRQej8gbZekf5K0XtJ9kl7er3yZWYU4KFRGP0sGXwBOaNp2PnB7RCwCbk/rACcCi9JrGXBxH/PVPf9QzWya6FswSM/h/GnT5iXAFWn5CuDNue1fjMydwP6S5vcrb2ZmtqtB9yaaFxGbACJiU3qIM2TVio/l0o2kbZuaP0DSMrLSAwf0N69mZruayPMMaqYqDcgq2NbqAdArImJxRCzeu8+ZAoZ2HhKz0vnaaknS+yVtSI+8vFfSSS3SnSDpwdTeen5Rmm4NOhhsblT/pPfG1G8jwCG5dAuBjQPOW0ceHGNmA3RRRByZXjc175Q0A/gMWZvr4cDpkg6f7MkGHQxWAWel5bOA63Pbz0y9il4FbG1UJ9WJxxqY2QC9ElgfEY9ExDbgarL210npZ9fSq4D/B7xI0oiks4EPA8dJegg4Lq0D3AQ8AqwHPgf8Wb/yNWkuFZh15BuiXcyRtDr3WjbB489JXe0vb3TDb9KqrXVS+taAHBGnt9h1TEHaAN7dr7yYWTXUvqp1Yg3IYxGxuNVOSbcBBxXsWk7Wvf6DZG2nHwQ+Abyj+SMKji1sa+2G5ybqxjxgc9mZMBsSdQ8IPRIRx3aTTtLngBsKdvW0rbUqvYnMbDqZ1/Ruu2gaZ3UKsKYg2XeBRZIOk7QHsJSs/XVSHAzamYfvYsz6zddYkY9Kul/SfcDrgfcCSDpY0k0AETEOnAPcAqwDromItZM9oauJemwhWdnNzDqYy87O5baLiDijxfaNwEm59ZvIOuBMmYNBK75bMZuQXvUkqvTN1B7AwWVnoj9cTWRmZg4GG/rwme5rbTYxte9yOgSmfTAws6nzDVD9ORh04jsWs/7x9VUZbkDuxlwKB50toHU1k3sV2XQx6VJBHXsTeQrr6WVH/WX+Pz03OGaXZ7m24aKzDbspBQKrFJcM+qxxsbiUYMPENzrDx8FgQBwUbBhMNAgUTqHpKSgqycFgwHxHZWZV5GDQSb6Rq44NXmYV0LadbR6F11U/xgBN2SyGtmTjBmQzK8dc3JBcIQ4GreSjf+4H65GSZjaMHAza8R9+M5smHAw6GdIZCs1KUTSGxyrBwcDMBmK3KlbfaFWKexOZWXlqVkKImTBeszx3y8GgWy3mJzIz6zVJXwZelFb3B56MiCML0j0K/Bx4BhiPiMWTPaeDQTtzcy+PLzCzAYmItzaWJX0C2Nom+esjYmyq53SbgZkNlhuRuyZJwB8AV/X7XA4GU1Q494qZtTe3xfJwmSNpde61bBKf8Rpgc0Q81GJ/AF+XdPckP3+HUqqJJL0XeCfZP+R+4O3AfOBq4EDge8AZEbGtjPyZ2dR1daN0MLCGLCC0+nNXIeMzZjC27z5dpt461q4OX9JtwEEFu5ZHxPVp+XTalwqOioiNkuYCt0p6ICK+1WUGdzHwYCBpAfAXwOER8V+SrgGWAicBF0XE1ZIuAc4GLh50/nYzpPOQmFm5IuLYdvslzQTeAryizWdsTO+jklYCrwQmFQzKqiaaCfxq+sfuBWwCjgauTfuvAN5cUt52cj9os/7xjVYnxwIPREThzPeS9pb03MYy8AayctakDDwYRMQG4OPAj8mCwFbgbrKuU+Mp2QgtSpmSljXq4J7qZ0bz9ZgOCmY2eEtpqiKSdLCkm9LqPODbkr4PfAe4MSK+NtmTlVFNdACwBDgMeBL4N+DEgqRRdHxErABWABwiFabppfG5uS+pxVS7ZjZJw9t4PGUR8ccF2zaSVakTEY8AL+3V+cpoQD4W+FFE/ARA0nXA7wD7S5qZSgcLgY0l5K21NmMNFlDRudfNStKx8fjgdKNVs4Gc48xkC3O6TN1uaED1lNFm8GPgVZL2Sn1ojwF+ANwBnJrSnAVc3+J4MzPrsTLaDO4iayj+Hlm30l8hq/Y5D/grSeuB2cBlg87bDrlBMWP7Fj+iqe2Tm8ysNVcNVVIp4wwi4n3A+5o2P0LWLap6/OM167mxfffjoHn1qkoZZh6B3EG39YMeiWyWab4WdilFF3Un9c1WJXiiunYm2A/aDclmXappAHiGGWxhdpepH+5rXnrNJQMz65mJlJC775Vjg+Bg0MEWZk+ohLAAVxnZ9DSZ3/2wPiimjlxN1Erzj3SCP9rGheFqIxtmU7nxyapb6lWVMswcDNoYnwtjzfWDc2EWsL3LkcguJZhZHTgYmNngzctutMb23Y+DajRSd5yZu98gDgm3GXSwhTmu1zTrJV9PleRg0Ear0ccNHoVs1p1ZjWeJ52xhjnsUVYiDQQe79Cn2HY3ZhPiGqT4cDMxs4MbnMoHBWzYIbkBuYwtz2My82jVymdXFFmbD3Pp0L53YFNb14pJBBzvuXvy0M7Oe2pwfzelHYJbOwcDMSjOs3TSnStJpktZKelbS4qZ9F0haL+lBSce3OP4wSXdJekjSlyXt0emcDgZtbGE2Y8xuWyx0A5lZscJrI3XCGNt3P7cZtLcGeAvwrfxGSYeTPRv5COAE4LOSZhQc/xHgoohYBDwBnN3phA4GtJ8yYljrB81K4yrXjiJiXUQ8WLBrCXB1RDwdET8C1tP0HJj0BMmjyR4iBnAF8OZO53QwaKPbIqxLB2a76uaa6FTqHgJzJK3OvZb14DMXAI/l1kfYfdab2cCT6XnyrdLsxr2JWknF2S3M9oRaZn1Qx0CQ9SbqunprLCIWt9op6TbgoIJdyyOi1TPgVbAtJpFmNw4GHYxtmw0dm1523gltcA9Um8a6LSU3AsF0bjeIiGMncdgIcEhufSGwsSnNGLC/pJmpdFCUZjeuJmpjC3PY+ni6e2kafTyrxWjkBfu52simn8n87tsFAk/93tIqYKmkPSUdBiwCvpNPEBEB3AGcmjadBbQqaezQsWQg6feB69IJpqXJdH9zQDDLtLpxGts2m817eIBBEUmnAJ8GngfcKOneiDg+ItZKugb4ATAOvDsinknH3AS8MyI2AucBV0v6EHAPcFmnc3ZTTfS/gK9K+qPcSd8eEZ+fxL+xVrYwGzbNhOf39nNdlWR1NNkbnO2jxQFh6+Nz2PL86VtN1E5ErARWtth3IXBhwfaTcsuP0NTLqJNugsEDwDeBr0g6LSK2A38ODH0wAGBzem96mE3zw238B96G3UR+48NaMt7OrF1HTg+RboJBRMQlkn4JrJL0Fopbq4dON//pDgJmu2tcF22DQh9K3TZ53QSDJwAi4ospINwI7NXXXFXJ42VnwKz+to9mj4ttLmF7Oorq6NibKCKOyS1fC3wSpvY/KGl/SddKekDSOkmvlnSgpFvTXBq3SjpgKufom9GdVUQuFZi1V3iNNDo5bi7YZ6WZcNfSiLghIqY6WuQfga9FxG8ALwXWAecDt6e5NG5P6+XLlwxGW6YysxZ801QPAx90Jmlf4LXAHwNExDZgm6QlwOtSsiuAb5B1jypN237QBT9w940262Leg5y6jUKe4AjkWilj0NkLgJ8An5d0j6RLJe0NzIuITQDpvbB3sqRljbk+nhpcntuO39uAA4FZg6+HeiojGMwEXg5cHBEvA55iAlVCEbEiIhZHxOK9+5XDCfCP3qxY4bXhdoLKKiMYjAAjEXFXWr+WLDhsljQfIL1Xo4b+sc5JzKxYIyBs2Lr72Jxd2uMcJEo38GAQEY8Dj0l6Udp0DNnQ6lVkc2hAl3NplGH76M72ApcKzCahGrd51qSsWUv/HLgyPYrtEeDtZIHpGklnAz8GTispb5miH6zvXsx6YjZjZWdhUsaZObRjI0oJBhFxL1A0z/cxBdtKN4ctu21zqcCsOxto0cOoaCZ/K42fZ5Azkt4PzW9szBw+waLtSOckZkNjYdkZsClzMEha3r10yX/8bTpr/v23DA5uL6gsP9ymBxwIzHZVdE14JHK1uWTQxuyitoKmH7QDgVmxEXaWEHYpede4dJCNQK7XqOluuWRQpOnHuiMoNCaoG2xuzIbOnJ9ld1WzGdvluvLNVXkcDDpp0+PBP1yz9tpeI8P5jJiekHSapLWSnpW0OLf9OEl3S7o/vR/d4vj3S9og6d70OqkoXZ6ribpV46KtWZ245A3AGuAtwL80bR8D3hgRGyW9GLiF1n1fLoqIj3d7QgcDM+urfNuBdSci1gFIat5+T251LfAcSXtGxNNTPaeDQSujMK/NkGNXEZlN3I4nntXUM8yYyBTWcyStzq2viIgVPczO7wP3tAkE50g6E1gNnBsRT7T7MAeDTg6q79B5s0oahZmjwPzxwtH9Q2QsIopmWgBA0m0Ut0ouj4i2c7NJOgL4CPCGFkkuBj4IRHr/BPCOdp/pYGBm5ZuGbXIRcexkjpO0EFgJnBkRD7f47M259J8Dbuj0ue5NNAG7TcFrZl1zw/DUSdofuBG4ICL+T5t083Orp5A1SLflkkEbs9mys/vbFMcY+EKwYTKVqVsa9jtoLLvGfJO1G0mnAJ8GngfcKOneiDgeOAd4IfB3kv4uJX9DRIxKuhS4JCJWAx+VdCRZNdGjwJ90OqeDQRcaA2Q68R98my7a/daLAsVuPYo2A8/vZY6GS0SsJKsKat7+IeBDLY55Z275jIme08Ggk/nju20qnHel/zkxq4VuJ32cs0f9Go/HYyZj24bzeQZuMyiwfZQJFV0dCMx21faayPXYbtd92wbLwaCN2Yyx30Htu5U6EJgVK7o2PHNpdTkYdGGmG7jMeq5oVmArj4NBt1yaNZuwliXndIPl3kTV4QbkJiPAK9PyHLbs0sjVXMR1FZHZ5OVH9tdlDM8z22ey9XE/z2D6cqnAzIacg0ErKQC4XtOsN3Z0yR4FNmYl73zpwJM/lsvBoI12gcBVRGbd8bVSDw4GHey4c0l1mr57MesxV8NWghuQC2zYCofmN9Skccus6jaw89qazZb6TWG9XbBpOP9sllYykDRD0j2Sbkjrh0m6S9JDkr4saY+y8tYwm7H6/VjN6sA3WJVTZjXRe4B1ufWPkD2zcxHwBHD2oDPkuk2zwZnHZnfQqJBSgkF6OMPvAZemdQFHA9emJFcAby4jbzuMZrOVzmYLbCw1J2ZDpWhMgaepKF9ZJYNPAX8NPJvWZwNPRkRjitARWkx8KGmZpNWSVj/V/3zuwiUHs8kpunaKSgW+xsoz8JYQSScDoxFxt6TXNTYXJI2i49MDpVcAHCIVpumlxqyKdRkhaVYLO6ajGKtX+8F2hrb3Uxklg6OAN0l6FLiarHroU8D+khrBaSEVqJxpNUGd717Mpi4/4Mx2Jek0SWslPStpcW77oZL+S9K96XVJi+MPlHRr6pBzq6QDOp1z4MEgIi6IiIURcSiwFPj3iHgbcAdwakp2FnD9oPNWxBNpmfVPt08RnIbWAG8BvlWw7+GIODK93tXi+POB21OHnNvTeltVGnR2HvBXktaTtSFcVnJ+zKyP3G27tYhYFxEPTuEjlpB1xIEuO+SUGgwi4hsRcXJafiQiXhkRL4yI0yLi6bLytYHURrDZRVmzXtuwFZe2p+awNEbrm5Je0yLNvIjYBJDe53b60OEcStdr/uGa9dxstjBztGadM7YDj3edeo6k1bn1FakDDACSbgMOKjhueUS0qibfBDw/IrZIegXwVUlHRMTPus5VCw4G7YzuLMq6H7TZ1LXqMz6knTLGImJxq50RcexEPzDVmDydlu+W9DDw68DqpqSbJc2PiE2S5tPFLW2V2gzMbBqZzdjQdtPsF0nPkzQjLb8AWAQ8UpB0FVlHHOiyQ46DQZPmO5T8wBjPWGo2ebtcWw4CbUk6RdII8GrgRkm3pF2vBe6T9H2yGRveFRE/TcdcmuuG+mHgOEkPAcel9bZcTdTChq1waGOkQ66ANaTFWbOBc7fS1iJiJbCyYPtXgK+0OOadueUtwDETOadLBh24N5FZH/lGqzJcMjCzgWo806Axwr9WnTPGmUhvolpxyaCdNHOp6zfNeqxRIih90hlrcDAoUNRQ7CKsmQ0zB4MOWk1WZ2ZT5BJ3pTgYtONAYNZf6Rpzt+3yuQG5hR0P7t6Mg4JZj20fhVl1vK62AY+VnYn+cMnAzErl9rhqcDBoZxSXCsz6ZSO+virEwcDMBmYDbh+oKgeDTjZm9Zv+AZv1mEveleIG5Haaur65btOsNzZsTR006mY7Q9sl1iWDTnznYmbTgINBC64WMuuz9GhZqwYHg3ZSnWatJtIyqxnfeFWDg0EBtw2YDYCrYCvFDchmNnA7RviP7lyvhe1kj6QfQi4ZtLHdXd/MrASSTpO0VtKzuUdZIultku7NvZ6VdGTB8e+XtCGX7qRO53TJwMzK4cbjdtYAbwH+Jb8xIq4ErgSQ9BLg+oi4t8VnXBQRH+/2hA4GnWyuURHWrAY2AAvT8naXvAtFxDoASe2SnQ5c1atzDryaSNIhku6QtC4Vg96Tth8o6VZJD6X3Awadt3YcEMx6zIFgqt5K+2BwjqT7JF3ezd/TMtoMxoFzI+I3gVcB75Z0OHA+cHtELAJuT+ulcpdSM9tFYwRyNy+YI2l17rUs/1GSbpO0puC1pFM2JP028MuIWNMiycXArwFHkjV5f6LTZw68migiNpHa4yPi55LWAQuAJcDrUrIrgG8A5w06fw07SgK+ezHruWkytmAsIha32hkRx07hs5fSplQQETtaZCR9Drih0weW2ptI0qHAy4C7gHkpUDQCxtwWxyxrRNqnBpVRM+u57WlAp6tgJ0bSrwCnAVe3STM/t3oKWYN0W6UFA0n7AF8B/jIiftbtcRGxIiIWR8TivfuXvR3cwGVmgybpFEkjwKuBGyXdktv9WmAkIh5pOubSXDfUj0q6X9J9wOuB93Y6Zym9iSTNIgsEV0bEdWnzZknzI2JTimql/xneQFZ/NU2KtGZWERGxEljZYt83yNpbm7e/M7d8xkTPOfBgoKyv1GXAuoj4ZG7XKuAs4MPp/fpB583MBqeWHTSGeARyGSWDo4AzgPslNQZL/A1ZELhG0tnAj8nqxEpXyx+sWU24vaA6yuhN9G2g1UiKYwaZFzMzy3huIjMzczBoxw3HZv2xAVcRVY2DQQf+wZr1j2+4qsMT1XXBAcHMMgHj28vORF+4ZGBmZg4GZlYOVxFVi4NBB/7Bmtl04GDQhtsKzGy6cAOymVnXtjOst4kuGZhZaYbzz2o9ORiYWSkcCKrFwaAD/2DNbDpwMDAzMzcgm5l1bxvDWl/gkoGZWcVI+pikByTdJ2mlpP1z+y6QtF7Sg5KOb3H8YZLukvSQpC9L2qPTOR0MzMyq51bgxRHxW8APgQsAJB0OLAWOAE4APitpRsHxHwEuiohFwBPA2Z1O6GBgZlYxEfH1iBhPq3cCC9PyEuDqiHg6In4ErAdemT82PVr4aODatOkK4M2dzulgYGZWbe8Abk7LC4DHcvtG0ra82cCTuWBSlGY3bkA2M+vadiYwY9kcSatz6ysiYkVjRdJtwEEFxy2PiOtTmuXAOHBl47CC9NG03k2a3TgYmJn1x1hELG61MyKObXewpLOAk4FjIqLxx3wEOCSXbCGwsfm8wP6SZqbSQVGa3biayMysYiSdAJwHvCkifpnbtQpYKmlPSYcBi4Dv5I9NgeMO4NS06Szg+k7ndDAwM6uefwaeC9wq6V5JlwBExFrgGuAHwNeAd0fEMwCSbpJ0cDr+POCvJK0na0O4rNMJXU1kZlYxEfHCNvsuBC4s2H5SbvkRmnoZdeJgYGbWNY9ANjOzIVa5YCDphDTMer2k88vOj5nZdFCpYJCGVX8GOBE4HDg9Db82M7M+qlQwIGvwWB8Rj0TENuBqsuHXZmbWR1VrQC4aav3b+QSSlgHL0urT58KaAeVtKuaQDQSpOuezt+qQzzrkEXqTz/8x9WyM3ALnzukycR2+1x2qFgw6DqNOw7lXAEha3W6EX1U4n73lfPZOHfII1clnRJxQdh76pWrVRN0MtTYzsx6rWjD4LrAoPZhhD7J5u1eVnCczs6FXqWqiiBiXdA5wCzADuDyME/SXAAAExElEQVQNv25lRZt9VeJ89pbz2Tt1yCPUJ5+1pZ2T4ZmZ2XRVtWoiMzMrgYOBmZnVNxhUcdoKSYdIukPSOklrJb0nbT9Q0q2SHkrvB5SdV8hGfEu6R9INaf0wSXelfH45NeKXncf9JV0r6YH0vb66it+npPem//M1kq6S9JwqfJ+SLpc0KmlNblvh96fMP6Vr6j5JLy85nx9L/+/3SVopaf/cvgtSPh+UdPyg8jnMahkMKjxtxThwbkT8JvAq4N0pX+cDt0fEIuD2tF4F7wHW5dY/AlyU8vkEcHYpudrVPwJfi4jfAF5Klt9KfZ+SFgB/ASyOiBeTdX5YSjW+zy8AzX3jW31/J5I9LGUR2cDOiweURyjO563AiyPit4AfAhcApGtqKXBEOuaz6W+CTUEtgwEVnbYiIjZFxPfS8s/J/nAtIMvbFSnZFcCby8nhTpIWAr8HXJrWBRwNXJuSlJ5PSfsCryU9mCMitkXEk1Tw+yTrmferkmYCewGbqMD3GRHfAn7atLnV97cE+GJk7iR7dOL8svIZEV/PPdT9TrJxR418Xh0RT0fEj4D1THDufttdXYNB0bQVC0rKSyFJhwIvA+4C5kXEJsgCBjC3vJzt8Cngr4Fn0/ps4MncxVeF7/QFwE+Az6fqrEsl7U3Fvs+I2AB8HPgxWRDYCtxN9b7PhlbfX5Wvq3cAN6flKueztuoaDDpOW1EmSfsAXwH+MiJ+VnZ+mkk6GRiNiLvzmwuSlv2dzgReDlwcES8DnqI6VWw7pDr3JcBhwMHA3mRVLs3K/j47qeJvAEnLyapgr2xsKkhWej7rrq7BoLLTVkiaRRYIroyI69LmzY3idnofLSt/yVHAmyQ9SlbFdjRZSWH/VM0B1fhOR4CRiLgrrV9LFhyq9n0eC/woIn4SEduB64DfoXrfZ0Or769y15Wks4CTgbfFzkFRlcvnMKhrMKjktBWp3v0yYF1EfDK3axVwVlo+C7h+0HnLi4gLImJhRBxK9t39e0S8DbgDODUlq0I+Hwcek/SitOkYsgeBV+r7JKseepWkvdJvoJHPSn2fOa2+v1XAmalX0auArY3qpDJIOoHswe5viohf5natApZK2lPSYWQN3t8pI49DJSJq+QJOIuth8DCwvOz8pDz9Lllx9T7g3vQ6iaw+/nbgofR+YNl5zeX5dcANafkFZBfVeuDfgD0rkL8jgdXpO/0qcEAVv0/gH4AHyKZU/1dgzyp8n8BVZO0Y28nuqM9u9f2RVb98Jl1T95P1jiozn+vJ2gYa19IlufTLUz4fBE4s+/9/GF6ejsLMzGpbTWRmZj3kYGBmZg4GZmbmYGBmZjgYmJkZDgZmZoaDgQ2BNG34cWn5Q5L+qew8mdVNpZ6BbDZJ7wM+IGku2eSAbyo5P2a140FnNhQkfRPYB3hdZNOHI+l/R8Qby82ZWT24mshqT9JLgPnA07lAcCjwaHm5MqsXBwOrtTTr5pVkU0g/lXsE4suB75WWMbOacTCw2pK0F9l00edGxDrgg8D70+5XkD1gxsy64DYDG0qSbgb+k+yhKP8WEd8sOUtmleZgYGZmriYyMzMHAzMzw8HAzMxwMDAzMxwMzMwMBwMzM8PBwMzMcDAwMzMcDMzMDPj/IVtGoYOPme8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.contourf(Z, X1, dilatonInStringPlane.T, colorinterpolation, cmap=colourMap)\n",
    "plt.colorbar()\n",
    "label = \"$L_{qq}$ = %4.2f$z_0$\" % (Lqqbar)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_L$\")\n",
    "plt.ylabel(\"$z$\")\n",
    "# remove the tick marks\n",
    "#ax3 = plt.axes()\n",
    "#plt.setp(ax3.get_xticklabels(), visible=False)\n",
    "#plt.setp(ax3.get_yticklabels(), visible=False)\n",
    "#ax3.tick_params(axis='both', which='both', length=0)\n",
    "figCaption = \"Dilaton_Field\" + str(Lqqbar)+\".png\"\n",
    "plt.savefig(figCaption)\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Calculating $z_0^4<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}}\\left(x_1, x_2 \\right)|\\Omega>_{q\\bar{q}}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "def B(a, nz):\n",
    "    return (1.0 /(a * nz))**3 - a * nz\n",
    "Ez = - (B(a, 0.5)/a) * Phi[1, :, :]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Ploting the thickness in the central plane"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max Transverse Field =  66.62808225987757 Ez Cutoff =  66.62808225987757\n",
      "Half Width in the central plane in the units of $z_0$ =  0.33\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "66.6\n"
     ]
    }
   ],
   "source": [
    "nx1c = int(Nx1/2)\n",
    "EzT =  - (B(a, 0.5)/a) * Phi[1, nx1c, :]\n",
    "xTrange = np.arange(Nx2)\n",
    "#\n",
    "# rescale to delinate\n",
    "EzCutoff =  EzT.max() #23.3\n",
    "EzT[EzT > EzCutoff] = EzCutoff\n",
    "print(\"Max Transverse Field = \", EzT.max(), \"Ez Cutoff = \", EzCutoff)\n",
    "#\n",
    "centre = np.sum(xTrange * EzT)/np.sum(EzT)\n",
    "widthCoord = np.sqrt(np.abs(np.sum((xTrange-centre)**2*EzT)/np.sum(EzT)))\n",
    "#print(\"Width in the central plane = \", widthCoord)\n",
    "physicalWidth = round(widthCoord * sigma * a, 2)\n",
    "print(\"Half Width in the central plane in the units of $z_0$ = \", physicalWidth)\n",
    "#\n",
    "label = \"Half width in transverse central plane = %4.2f$z_0$\" % (physicalWidth)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_T$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "plt.plot(xTrange, EzT)\n",
    "figCaption = \"Half width in Central Plane\" + str(Lqqbar)+ str(NzM) + local_time + \".png\"\n",
    "plt.savefig(figCaption)\n",
    "plt.show()\n",
    "EzTmax = np.max(EzT)\n",
    "print(round(np.max(EzT), 1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Width in the plane containing the quark"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Half Width in the quark plane in the units of $z_0$ =  0.46\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAEaCAYAAAAL7cBuAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzt3Xm8HGWd7/HP9/RZsgHZkQAhIChuwxYVx4VdAR3BUUfU0ajMMI7LuIxXQJ3F7V68c+/ouOBcBoTouKAggrjBoDiuaAKIQFjCEggEErIQknOS7tPnd/+o6qRz6D6n964m3/fr1a/uqq7l19XV/avneaqeUkRgZmY2Xl+3AzAzs2xygjAzs4qcIMzMrCInCDMzq8gJwszMKnKCMDOzipwgzMysIicIMzOryAmiyyTdL+nE9PUzJd0k6QlJf9fEMm+TdGyV9y6R9KlaY2pmXZYN9XyfnVyWZZ8TRJMq/WAkvU3SLxtY3IeB6yNij4j4fKMxRcRzIuL6WqZt9gdfz7pavW6ziUiaLekKSVslrZL0phrmOUTSNkn/WeG9MyStSJd3j6SXtify7OjvdgC2iwOAb3U7iKyQ1B8Ro92Oo1d5+/ElIA/sDRwO/EDSHyLitknm+f34kZJOAj4DvAH4HbBP68PNHpcgOkDSOekRxxOSbpf0mgrT/BQ4DviipC2SnjHu/bdL+n7Z8EpJ3y4bflDS4enr8mqrIyTdmK77UmBK2TxfAxYC30/X+eGyVR4u6RZJj0u6VNIUKhi3rvslfajG+SquO13G2ZJuAbZK6p9o+020znQ5D6Xz3SnphLLv47Jx8fybpM+nrxdIulzSOkn3lVf3TbDMqvNU+fy7fC+SvlWq+pMUkg4um3aXasEatscu22/ceg9N4zujSlz3Szo3Xe5GSRdP8B029L00sr3qJWk68FrgHyJiS0T8ErgKeMsE85wBbAKuq/D2x4FPRMRvI2IsIh6KiIfK5v12uh+XHiHpPa38TF0REX408QDuB04cN+5twC/Lhl8PLCBJyG8AtgL7jJ8fuB74qyrrOYhk5+0jOXpZBTxU9t5GoK98mcBgOt0HgAHgdUAB+NQk8d9PcpS0AJgNrADeOdnnr2e+SdZ9M7A/MLXG7fekdQLPBB4EFqTTLQKenr4+ABgG9kyHc8Aa4Oh0HcuBf0y330HAvcArqi1zonmqfO4JvxcggIPLpr9k3Hc22fYYv/1K+8ORwAPAqyb5Tm5N558N/Kra/tLI95K+V+/2uppk36/0uLrKPEcAI+PGfQj4fpXp9wTuSj/3PwP/WfZejqQkcg6wElgNfLG0fSss64PATcDsbv8/NftwCaI1vidpU+kBnF/+ZkR8JyIejuTI41LgbuAF9awgIu4FniApKh8D/AR4SNKh6fAvImJs3GxHk/wBfS4iChFxGRWKz1V8Po15A/D9dL3tnG/8Mh6MiBGoaftVWmcRGAKeLWkgIu6PiHvS5a0CbgROT+c/HhiOiN8CzwfmRcQnIiKfbvf/AM6YYJkTzVNJM99Lrdtjx/ZLvZTkCHpJRFw9ySq+mM6/Afg08MYm4qi0L9S1vSLiVRExs8rjVVU+wwzg8XHjHgf2qDL9J4GLIuLBCu/tzc5E/tL0cxwBfGz8hJLeB7yVJIlukPRpSb+QdJmkaVXWnVlOEK1xevlOC7yr/E1Jb5V0c1kCeS4wt4H1/Bw4FnhZ+vp6kuRwTDo83gKSUkZ5n+6ralzXI2Wvh0l+cO2cr9wuP9Iatt+T1hkRK4H3kxwNrk2rcBaUTfcNdv7xvSkdhqR0sWBcwv8IsPcEy6w6T5XP18z3Usv2qPQn907g1xHxsxpWUT7/qjTeRuKoti/Uu70asYWkVFBuT5KDrF0oqZo9EfhslWWVEu0XImJNRDwG/Ctw6rjlvAc4kyQ5rJf0XJJS60uB/wLe0eiH6RYniDaTdADJ0dF7gDlpArkVUAOLKyWIl6avf87ECWINsK+k8nUtHDdNN28IUm3dO8Y3s/0i4hsR8RKSP6QgaWQs+Q5wrKT9gNewM0E8CNw37ih1j4g4dYJlTjhPBZN9L8NA+dHm0+rcHpW26zuBhZKq/QmW239cXA+Pn6DJ/bqu7SXpR+Pq98sfP6qyjruAfkmHlI07DKjUQH0sSXXhA5IeIamKeq2kGwEiYiNJtVLV34qkvwX+BjghTSCQ/E5L8f0IeEm1+bPKCaL9ppPsWOsgaWwmOdJqxM9JGrKnRsRq4BfAycAckjrP8X4DjAJ/p6Sx9895ctXWoyR1wN1Qy7ob2n5Krik5XtIQsI3kKLBYej8i1pGUwC4m+bNakb71O2Bz2tA7VVJO0nMlPX+CZVadp0p4k30vNwNvSpdzMskBQFPbg+TI+WTgZZLOm2Tad0vaT9JskiP7SytM08x+Xdf2iohTImJGlccpVebZCnwX+ISk6ZJeDJwGfK3C5BeQtCUdnj7+HfgBSbtTycXAeyXNlzSLpCR5dfrZzyJJlCem+1XJLHZWcz1O0hbTU5wg2iwibgf+L8mfwqPA80ga/hpZ1l0kRedfpMObSRr3fhURxQrT54E/J2k030jSkPjdcZP9L+BjaVH/Q43E1YRJ193E9hsCzgMeI6nqmE/yZ1fuGyRVC6XSA+l2/DOSP4r70vkvBPaqtsxJ5qn0mSb7Xt6XLm8T8Gbgey3YHkTEJuAk4BRJn5xg0m8A15DsW/cCT7qwssk46tpeTXgXMBVYC3wT+NsoO8U1LZl8JCKGI+KR0oPkN7Zt3J/9J0naie4iaXC/iaR9BuB/kySYe8pKNm8h+W5Ln2kvYEOLP1/baddqUDPrBkmXAKsj4kkNnx2O436SM+n+q5txPBVIeh5wbkS8KS1lDEXEF7odVz18oZyZWRtExB+VXMH9C5JSzFu7HVO9Op4gJD2TXes0DyI5H/qr6fhFJOdQ/0XaOGRm1pMi4txux9CMrlYxScoBDwEvBN4NbIiI8ySdA8yKiLO7FpyZ2W6u243UJwD3pBcunQYsTccvZedFTGZm1gXdThBnkJxdAMmFSGsA0uf5lWaQdJakZenjrA7FaWa22+laFZOkQZILcJ4TEY9K2pRebFN6f2NEzJpoGXPnzo1Fixa1OVIzs6eO5cuXPxYR82qZtptnMZ0C3BgRj6bDj0raJyLWSNqHpNV/QosWLWLZsmVtDdLM7KlEUs3dunSziumN7KxegrQjsfT1EuDKjkdkZmY7dCVBpL0ansSuV4+eB5wk6e70vcm6AzAzszbqShVTRAyT9B9UPm49yVlNZmaWAd0+i8nMzDLKCcLMzCpygjAzs4rcWZ9ZA1au3cJ9j21taN5D5s9g0dzpLY7IrPWcIMwasOQrv+OhTSOTT1jBM/aewTUfOGbyCc26zAnCrAEbh/O85oh9OfMlB9Y13xd/upLlD7iTYusNThBmdYoIRgpF9p81lefuW99N0BbMnMovVz42+YRmGeBGarM6bSuMEQFTB+s/vpo2mGOkUMR3crRe4ARhVqeRQnL776kD9f98pg7mKI4F+eJYq8MyazknCLM6DedHAZjWQAli6kAOgJF8saUxmbWDE4RZnbalJYgpg7m6552azlMqhZhlmROEWZ2G06P/aQP1J4hpaYIYdgnCeoAThFmddiSIRkoQrmKyHuIEYVanEVcx2W7CCcKsTiNNlCBcxWS9xAnCrE6lBDG1gTaIKa5ish7iBGFWp+HSdRANlSCSU2NHCqMtjcmsHZwgzOo00sR1EKUqppG8L5Sz7HOCMKtT6c+9mSqm0sV2ZlnmBGFWp+HCKIP9feT6VPe8pRLENp/FZD3ACcKsTtvyxYZKDwADuT76++SzmKwndCVBSJop6TJJd0haIelFkmZLulbS3enzrG7EZjaZ4XyxoVNcS6YO5pwgrCd0qwTxb8CPI+JQ4DBgBXAOcF1EHAJclw6bZc5wodjQGUwl0wZzrmKyntDxBCFpT+BlwEUAEZGPiE3AacDSdLKlwOmdjs2sFs1UMUHSuO0ShPWCbpQgDgLWARdLuknShZKmA3tHxBqA9Hl+pZklnSVpmaRl69at61zUZqnmq5j63dWG9YRuJIh+4EjgyxFxBLCVOqqTIuKCiFgcEYvnzZvXrhjNqhopFHecrtqIqQN9vpLaekI3EsRqYHVE3JAOX0aSMB6VtA9A+ry2C7GZTWqkyRLEtMF+XwdhPaHjCSIiHgEelPTMdNQJwO3AVcCSdNwS4MpOx2ZWi+HCaENXUZdMHcwxUvCV1JZ9je/lzXkv8HVJg8C9wNtJktW3JZ0JPAC8vkuxmU1oJD/WZBVTbkd3HWZZ1pUEERE3A4srvHVCp2Mxq9dIfrTJKqacG6mtJ/hKarM6RAQjheZOc53i01ytRzhBmNVh++gYY9FYV98lvlDOeoUThFkdmrmbXMm0wRyFYlAouqHass0JwqwOpbaDZquYwLcdtexzgjCrQ+lPvbkqpuTcEFczWdY5QZjVYVsLShBTB5OfnUsQlnVOEGZ1GN7RBtHEhXID6X2pnSAs45wgzOpQ6iKj2bOYAEYKvljOss0JwqwOraliciO19QYnCLM6DLfgNNdScnEVk2WdE4RZHXac5trkLUfLl2WWVU4QZnUYaclpri5BWG9wgjCrw47rIJpog5iWnsXkNgjLOicIszqMFIoM5MRArvGfzpT0OghXMVnWOUGY1WEk31xPrgCDuT5yfXIVk2WeE4RZHUbyxabaHwAkMdVdflsPcIIwq8NwodjUVdQlU33TIOsBThBmdRjJjzZdxQTpXeV821HLOCcIszqMFJqvYoL0vtQuQVjGOUGY1WE4X2zqKuqSqYNug7Dsa74ytQGS7geeAIrAaEQsljQbuBRYBNwP/EVEbOxGfGbVjOSLzJ0x1PRypg7kfBaTZV43SxDHRcThEbE4HT4HuC4iDgGuS4fNMmWk0JoSxDQ3UlsPyFIV02nA0vT1UuD0LsZiVlHrqpj6XYKwzOtWggjgGknLJZ2Vjts7ItYApM/zuxSbWVXb8sUd95RuxtSBPpcgLPO60gYBvDgiHpY0H7hW0h21zpgmlLMAFi5c2K74zJ4kItLrIFpRxdTvRmrLvK6UICLi4fR5LXAF8ALgUUn7AKTPa6vMe0FELI6IxfPmzetUyGYUikFxLFpyHcQUn+ZqPaDjCULSdEl7lF4DLwduBa4ClqSTLQGu7HRsZhPZ2dV38wXvaYM58qNjFMei6WWZtUs3qpj2Bq6QVFr/NyLix5J+D3xb0pnAA8DruxCbWVXD6T2kW3UWEyT3uN5jykDTyzNrh44niIi4Fziswvj1wAmdjsesViMtuBdESamhe6RQdIKwzMrSaa5mmTbcgrvJlfiuctYLnCDMarSt0LoSxNQB35fass8JwqxGrSxBTN3RBuEEYdnlBGFWo+2jYwBM6W8+QQyly9heGGt6WWbt4gRhVqN8miAG+5v/2ZSWkS86QVh2OUGY1aiQ/pkP5NT0sgZzyU+vMOoEYdnlBGFWI5cgbHfT0J4uabGkwVYHY5ZlpT/z0tF/M0qlkIIThGVY3Xt62k/Sr4G/aH04ZtnVjhLEdlcxWYY1sqcvIblfw1+1OBazTNvZBtGCBFFqg3AJwjKskT39LcC5wKCkp7c4HrPMaksbhEsQlmF17emSjgPuiIjHgIuBM9sSlVkGlY72+/uaP4tpwCUI6wH1HgqdCVyUvr4UeL0knwllu4XtxTEG+/tIeyJuiksQ1gtq/nOXNBM4GvgRQERsBn4LnNqe0MyypTAaDLWg/QF2lkLyRd8PwrKr5u6+I2ITcPC4cW9peURmGZUvFhloQfsDgCQG+/tcgrBMc/WQWY3yo2MtuQaiZCjnBGHZ5gRhVqNCMRjob779oWSgv8+N1JZpjVwo1z9ueGHrwjHLrlaXIAZdgrCMq6eR+q8l3Qk8KGmTpJ9KOhr4XvvCM8uOfHGsJRfJlQz0yyUIy7SaGqklnQ0sBo6JiEfScS8H/gNwCcJ2C/nRMYZa1EgNSQliuxOEZVitZzG9HXheRBRKIyLiGkknAue3JTKzjCm0ugSR63N335ZpNe/t5cmhbNyjwBcaWbGknKSbJF2dDh8o6QZJd0u61L3FWtbkR8da0s1GyVB/n7v7tkyrdW+/R9Irx4+U9AngugbX/T5gRdnwZ4DPRsQhwEbcjYdlTFtKEE4QlmG17u3vAj4u6TuSPibpPEm3AIuAO+tdqaT9gFcCF6bDAo4HLksnWQqcXu9yzdppe4tLEL5QzrKupr09IlYBzyfph2kr8DDwlxHxVpI/83p9DvgwUPp1zAE2RcRoOrwa2LfSjJLOkrRM0rJ169Y1sGqzxhSKrU0QA7k+d7VhmVbrWUylM5VuTx/l479Z9v6mtI+miZb1KmBtRCyXdGxpdIVJK/5yIuIC4AKAxYsX+9dlHZMvtvg6CJcgLONqPYtpolJCkPzBB3AJ8NVJlvVi4NWSTgWmAHuSlChmSupPSxH7kZRSzDKjPRfKFVu2PLNWqylBRMRxrVphRJxLcsMh0hLEhyLizZK+A7wO+BbJXeuubNU6zVqh1V1tDPb3UXAVk2VYQ4dDkqZLyrU4lrOBD0paSdImcdEk05t1VFKCaN1uP5CTq5gs02ptg+gDzgDeTNJYnQeGJK0FfghcEBF317vyiLgeuD59fS/wgnqXYdYp+eJYG0oQThCWXbWWIH4GPJ2kauhpEbFfRMwDXkpy06DzJP1lm2I067qISLraaGkbRM4lCMu0WhupT6xyJfUG4HLgckkDLY3MLENGx5K2glZ31ucrqS3Lar0O4knJQdJfTzaN2VNF6Ui/pV1t5JKuNiLcUG3Z1MzefkTLojDLuFJbQau72oiA4pgThGVTzfekruBkSRcANwLLgVsiYntrwjLLlnaUIErLyhfH6G9h4jFrlWb2yp+QnJq6kqQfpa+0JCKzDCq1FbS6qw2AwqhLEJZNzZQgboiIjcB/pQ+zp6wdJYgWd7UBsL1YBHyOh2VPXXu7pM+lPa8SEZe0JSKzDGpHCaKUbHyqq2VVvXv7FuAqSdMhue2opF+1PiyzbClVA7WykbqUbNzdhmVVXVVMEfExSW8Crpe0naTr73PaEplZhuSLSad67WiDcAnCsqquBCHpBOCvSRLDPsCZEVH3DYPMek1+RwmitV1tAO5uwzKr3sOhjwL/EBHHkvS8eqmk41selVnGlNoghlpagkiSzXaXICyj6q1iOr7s9R8lnULS1caftjowsywpjLb+QjmXICzratrbS2cujRcRa4ATJprG7KnAZzHZ7qjm3lwlvbfs1qIASBoEXiRpKclNfsyektrR1YZLEJZ1tVYxnQy8g+T+0wcCm0huF5oDrgE+GxE3tydEs+7b3oYL5XwWk2Vdrbcc3QacD5yfdus9FxiJiE3tDM4sKwrtqGIq64vJLIsa2dtfT3JnuTFJJ7c4HrNMaktXGy5BWMY1srcfDHwZ+CBJ1ZPZU167e3M1y6JG9vZlEbEV+DjwWIvjMcuktjRS7+jN1QnCsqnuvT0ifpi+HIiIT7U4HrNMyu+4DqJ1Z3MPuARhGdfM4dDnACQdU89MkqZI+p2kP0i6TdLH0/EHSrpB0t2SLk1PoTXLhHwxGMz10crLfXaUINxZn2VUK8rLb6hz+u3A8RFxGHA4yZ3pjgY+Q3K67CHARuDMFsRm1hL50bGWtj+Au9qw7Gtmj3+BpPOBZ0k6TFJNy4rElnRwIH0EyV3pLkvHLwVObyI2s5YqFMdaWr0EIInBXJ8vlLPMmvRPXdKCstd7S3q+pL0iYjHwP0mqml4LXFrrSiXlJN0MrAWuBe4BNkXEaDrJamDfKvOeJWmZpGXr1q2rdZVmTWlHCQKSUoRPc7WsqmWPPwZA0tuBe4HvAA9LuhjYEhFXRsQ/RsTra11pRBQj4nBgP+AFwLMqTVZl3gsiYnFELJ43b16tqzRrSlKCaH2CGOx3CcKya8I9Pm0o3iMdfC1wVEQsAmYCvyS5u9xeja48vRL7euBoYKak0pXd+wEPN7pcs1bbXmxXCaLPJQjLrMn2+NcB16WvfwMMS7o8IgoRcRHJ3eQ+Vs8KJc2TNDN9PRU4EVgB/CxdHyQd/11Zz3LN2qkwOtbSq6hLBvv7fJqrZdZke3yRpBEZ4NfAe4BHSm9GxK+B6XWucx+S3mFvAX4PXBsRVwNnAx+UtBKYA1xU53LN2ibfphLEoEsQlmGTddZ3OcnppncAi4CfR8QPxk2zcPxME4mIW4AjKoy/l6Q9wixz8u0sQThBWEZNmCAiYlTSpvT1xZI+I+mfgJ8CG0juJLe2/WGadVe7GqkHfJqrZVgte/zPSi8i4mzgbcAW4ECSe0H8TVsiM8uQdp3m6jYIy7JJ7wcREWvHDd8O3N62iMwyKF+M9pzmmuujMOquNiybarph0PhbjU5gU0RsbiIes0zKjxYZasdprv19DI8UWr5cs1ao9ZajS2uYJoBLgK82HI1ZRhWK0fKuNqBUgnAVk2VTrbccPa70WlJ/WZcYSDogIla1IzizrGhfG4TcBmGZVfMeL+mvJN0JPCBpk6Sfpr2wXtG+8MyyoW1dbfgsJsuwWtsgzgEWA8dExCPpuJcD/0Gd10GY9aL2ddbn6yAsu2ptg3gb8LyI2NGaFhHXSDoROL8dgZllSb7YvgvlXIKwrKp5jy9PDmXjHgW+0NKIzDImItrW1cZArs83DLLMqnWPv0fSK8ePlPQJdnbmZ/aUNDoWRNCWEsSQu9qwDKu1iuldwOWS3gb8AZgBnArcDNzZntDMsqFUBTTQphKEq5gsq2o9zXWVpOcDryC5uc9m4C8j4hZJZ7czQLNuKx3ht6sNYixgtDhGfxuWb9aMWksQREQAP04f5eM/0+qgzLIk3+YSBCQX4vXnWr54s6b4kMVsEqUSxFCbShDl6zDLEicIs0kUiklnegP97ehqI1mmr6a2LKrnSuppkg4bN26hpH1bH5ZZduxsg2h9HdCOEoQThGVQPSWIAvBdSeW3GL2Q5BaiZk9ZO85iakdnfWmCcId9lkX1Xih3BfAG2NEF+LyIWNam2MwyoXQhW7sulAOXICyb6t3jLwTenr5+K3Bxa8Mxy55SCaItp7nm3Eht2VXXHh8RdwBIegbwRuBr9a5Q0v6SfiZphaTbJL0vHT9b0rWS7k6fZ9W7bLN2yLezBOE2CMuwRvb4i0hKErdExMYG5h8F/j4ingUcDbxb0rOBc4DrIuIQku47zmlg2WYt184EMeQShGVYI3v8t4HDSBJF3SJiTUTcmL5+AlgB7Aucxs471y0FTm9k+WattrORun0lCHe3YVlU85XUJRExDOzVipVLWgQcAdwA7B0Ra9J1rJE0vxXrMGtWqfqnLXeUcwnCMqxrF8pJmgFcDrw/IjbXMd9ZkpZJWrZu3br2BWiWamdfTDu72nCCsOzpSoKQNECSHL4eEd9NRz8qaZ/0/X2AtZXmjYgLImJxRCyeN29eZwK23VpbSxDpMn1PCMuijicISSJpv1gREf9a9tZVwJL09RLgyk7HZlZJ6SK2dt2TGnZ252GWJXW3QbTAi4G3AH+UdHM67iPAecC3JZ0JPAC8vguxmT1JJ0oQboOwLOp4goiIXwLV+iw4oZOxmNViR2d9behqo7RMt0FYFrk3V7NJbG/zDYPAJQjLJicIs0kUimMM5ETSfNZa7ovJsswJwmwS+dGxtpQewNdBWLY5QZhNIj861pYGaoC+PjGQk0sQlklOEGaTSKqY2vdTGcj1+X4QlklOEGaTaGcJApKGapcgLIucIMwmkS+2rw0CkhKE2yAsi5wgzCaxedsoM6a075KhPYb6eWLbaNuWb9YoJwizSWzYup3Z0wfbtvzZ0wdZv3V725Zv1ignCLNJbNiSb2uCmDNjkA1b821bvlmjnCDMJhARrN+aZ+6MobatY/b0IScIyyQnCLMJDOeLbB8da28JYvogG4cLjI25R1fLFicIswmUjuzb3QZRHAseHym0bR1mjXCCMJvAY1uSxuM5bW6DANxQbZnjBGE2gU6VIADWb3E7hGWLE4TZBNanCWLO9PY1UpeW7YZqyxonCLMJ7ChBzOhEFZMThGWLE4TZBDZszTPU38f0wVzb1jFr2uCOdZlliROE2QTWb8kzZ/pgW24WVDLY38ceU/qdICxznCDMJrBh6/a2Vi+VzJk+6ComyxwnCLMJrN+aZ3YbG6hLZk8fZP0Wn+Zq2dLxBCHpK5LWSrq1bNxsSddKujt9ntXpuMwqKVUxtducGe5uw7KnGyWIS4CTx407B7guIg4BrkuHzbpuw9b2dtRX4iomy6KOJ4iI+G9gw7jRpwFL09dLgdM7GpRZBSP5IiOFYkcSxOzpg2zcmifC/TFZdmSlDWLviFgDkD7PrzahpLMkLZO0bN26dR0L0HY/pa4vOlHFNHv6IKNjweYR3zjIsiMrCaJmEXFBRCyOiMXz5s3rdjj2FFZqE5jTxq6+S9wfk2VRVhLEo5L2AUif13Y5HrMdbQKdqWJydxuWPVlJEFcBS9LXS4AruxiLGZDcSQ46U8VUWocbqi1LunGa6zeB3wDPlLRa0pnAecBJku4GTkqHzbqqVN3TkQvlZrhHV8ue/k6vMCLeWOWtEzoaiNkk1m/NM5ATewy1/2dSqsba4DYIy5CsVDGZZc6GLck1EO3sh6lkqD/HjKF+VzFZpjhBmFWxoUPdbJTMnj7oRmrLFCcIsyrWb80ztwPtDyVOEJY1ThBmVXSqm42SuTMG3UhtmeIEYVZFpxOESxCWNU4QZhUM50fZsn20I9dAlMyZMcT6rdspjrk/JssGJwizCv64+nEAnrXPnh1b56FP24NCMbjjkc0dW6fZRJwgzCpY/sBGAI5c2Llbk5TWdeOqjR1bp9lEnCDMKrhx1UaePm86szpYxbTfrKnsvecQy5wgLCOcIMzGiQiWr9rIUQd09saGkjjqgFksd4KwjHCCMBvn3se2snG40PEEAXDUAbNZvXGERzdv6/i6zcZzgjAbZ/n9yRH8UQfM7vi6S0nJpQjLAicIs3GWr9rIzGkDHDR3esfX/ZwFezJloI9l9ztBWPc5QZiNs2zVBo5aOIu+vvZ30jfeQK6PP9lv5o6zqMy6yQnCrMzGrXnuWbeVI7vQ/lCy+IBZ3PYklfR9AAAJTElEQVTQ44zki12LwQycIMx2ceMDpfaH7iWIow6YxehYcPODm7oWgxk4QZjtEBFc9Mv7mDVtgMP3n9m1OBYvms30wRwX/+q+rsVgBk4QZjv89I61/Pqe9bz/xGcwZSDXtTj2mjrAu447mGtuf5Tf3LO+a3GYOUGYAYXiGJ/+4QoOmjedN71wYbfD4cyXHMiCvabw6R/ezpg777MucYIwA/7zt6u4d91WPnrqsxjIdf9nMWUgx9mnHMqtD23m8htXdzsc2011/5dg1kURwYW/uJdP/WAFLz1kLscfOr/bIe3wZ3+ygCMXzuQjV/yRb9zwQLfDsd1QphKEpJMl3SlppaRzuh2PPbXdu24L7/3mTXzqBys48VnzOf/NRyJ1/tqHavr6xFfe9nxe9PS5fOSKP/I/vvMHHtww3O2wbDeiiGzUb0rKAXcBJwGrgd8Db4yI26vNs3jx4li2bFmHIrRetn20yNrN27l77RPc9tBmrr9rHctXbSTXJz540jN417FPz1RyKFccCz577V186fqVRMALD5zNy54xj2cv2JOD581g1vRBpg/mMhu/ZYuk5RGxuJZp+9sdTB1eAKyMiHsBJH0LOA2omiAadfZlt5Avju0yrlKirJY6K+XU6tPWvtxKb0SFkdVyeuW4Kk9c32eoOLap5VY7MKk8bZW4qix3e2GMkUKR4fwo2wpjPLGtwOZto7tMd+jT9uDcUw7lNUfsy/w9p1ReQUbk+sSHXvFM3vTChVxx00NccdND/MtP7txlmoGcmDVtkFnTBpk6mGMgJ3J9YiDXR65P9Pf1MZATfRKU5ZHxKWV8ktEu71H1vcnmtdbaY0o/Hz/tuW1fT5YSxL7Ag2XDq4EXjp9I0lnAWQALFzZ2tslND25kW2HsSeMrHYBV28krHa1V/UG0YbnVDhZVYep6DiyrHYXWFUPFz1t7XBVH1xHXlIE+5s4YZNrgNKYM5Jg+lGPejCHm7znEQfNmcOjT9mCPKQOVV55hC2ZO5d3HHcy7jzuYx0cKrFizmQfWD7NxOM/G4QKbhvNs2JpnpFCkOBaMFoMto6MUx4JCMSiOje1yO9MnJdioPjg+oY+fd3wSr3ZgYq0xe1pn7lOSpQRR6bf+5H044gLgAkiqmBpZ0TUfOKaR2cwyY6+pAxx90ByOPmhOt0Oxp7AsNVKvBvYvG94PeLhLsZiZ7faylCB+Dxwi6UBJg8AZwFVdjsnMbLeVmSqmiBiV9B7gJ0AO+EpE3NblsMzMdluZSRAAEfFD4IfdjsPMzLJVxWRmZhniBGFmZhU5QZiZWUVOEGZmVlFm+mJqhKR1wKoGZ58LPNbCcDqpl2OH3o6/l2MHx99NWYn9gIiYV8uEPZ0gmiFpWa0dVmVNL8cOvR1/L8cOjr+bejF2VzGZmVlFThBmZlbR7pwgLuh2AE3o5diht+Pv5djB8XdTz8W+27ZBmJnZxHbnEoSZmU3ACcLMzCra7RKEpJMl3SlppaRzuh3PZCTtL+lnklZIuk3S+9LxsyVdK+nu9HlWt2OtRlJO0k2Srk6HD5R0Qxr7pWn37pkkaaakyyTdkX4HL+qVbS/pA+k+c6ukb0qakuVtL+krktZKurVsXMVtrcTn09/xLZKO7F7kO2KtFP+/pPvOLZKukDSz7L1z0/jvlPSK7kQ9sd0qQUjKAV8CTgGeDbxR0rO7G9WkRoG/j4hnAUcD705jPge4LiIOAa5Lh7PqfcCKsuHPAJ9NY98InNmVqGrzb8CPI+JQ4DCSz5H5bS9pX+DvgMUR8VySLvTPINvb/hLg5HHjqm3rU4BD0sdZwJc7FONELuHJ8V8LPDci/gS4CzgXIP0NnwE8J53n/PT/KVN2qwQBvABYGRH3RkQe+BZwWpdjmlBErImIG9PXT5D8Qe1LEvfSdLKlwOndiXBikvYDXglcmA4LOB64LJ0ky7HvCbwMuAggIvIRsYke2fYk3flPldQPTAPWkOFtHxH/DWwYN7ratj4N+GokfgvMlLRPZyKtrFL8EXFNRIymg78luVMmJPF/KyK2R8R9wEqS/6dM2d0SxL7Ag2XDq9NxPUHSIuAI4AZg74hYA0kSAeZ3L7IJfQ74MDCWDs8BNpX9aLL8HRwErAMuTqvILpQ0nR7Y9hHxEPB/gAdIEsPjwHJ6Z9uXVNvWvfhbfgfwo/R1T8S/uyUIVRjXE+f5SpoBXA68PyI2dzueWkh6FbA2IpaXj64waVa/g37gSODLEXEEsJUMVidVktbVnwYcCCwAppNUy4yX1W0/mV7aj5D0UZLq4q+XRlWYLHPx724JYjWwf9nwfsDDXYqlZpIGSJLD1yPiu+noR0tF6vR5bbfim8CLgVdLup+kOu94khLFzLTaA7L9HawGVkfEDenwZSQJoxe2/YnAfRGxLiIKwHeBP6V3tn1JtW3dM79lSUuAVwFvjp0XnvVE/Ltbgvg9cEh6JscgSSPRVV2OaUJpnf1FwIqI+Neyt64ClqSvlwBXdjq2yUTEuRGxX0QsItnWP42INwM/A16XTpbJ2AEi4hHgQUnPTEedANxOD2x7kqqloyVNS/ehUuw9se3LVNvWVwFvTc9mOhp4vFQVlSWSTgbOBl4dEcNlb10FnCFpSNKBJI3tv+tGjBOKiN3qAZxKcjbBPcBHux1PDfG+hKToeQtwc/o4laQu/zrg7vR5drdjneRzHAtcnb4+iOTHsBL4DjDU7fgmiPtwYFm6/b8HzOqVbQ98HLgDuBX4GjCU5W0PfJOkvaRAcoR9ZrVtTVJF86X0d/xHkrO1shj/SpK2htJv99/Lpv9oGv+dwCndjr/Sw11tmJlZRbtbFZOZmdXICcLMzCpygjAzs4qcIMzMrCInCDMzq8gJwszMKnKCMGuBtEv2k9LXn5L0+W7HZNas/sknMbMa/BPwCUnzSTpUfHWX4zFrmi+UM2sRST8HZgDHRsQTkt4OvBB4BfAT4KaI+H/djNGsHi5BmLWApOcB+wCPRXLfDiLiYklXAv0R8c6uBmjWALdBmDUp7WX06yTda28dd/vIo4AbuxKYWZOcIMyaIGkaSVfafx8RK4BPAv9cNslRJDfqMes5boMwayNJ3wTeEREj3Y7FrF5OEGZmVpGrmMzMrCInCDMzq8gJwszMKnKCMDOzipwgzMysIicIMzOryAnCzMwqcoIwM7OKnCDMzKyi/w/MGQmJnN6/GwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Flux in the transverse plane containg the quark\n",
    "EzQ =  - (B(a, 0.5)/a) * Phi[1, Nx1quark, :]\n",
    "# rescale to delinate\n",
    "#EzCutoff = 23.3\n",
    "EzQ[EzQ > EzCutoff] = EzCutoff\n",
    "# Width of cutoff distribution\n",
    "#\n",
    "centre = np.sum(xTrange * EzQ)/np.sum(EzQ)\n",
    "widthCoord = np.sqrt(np.abs(np.sum((xTrange-centre)**2*EzQ)/np.sum(EzQ)))\n",
    "\n",
    "physicalWidthInQuarkPlane = round(widthCoord * sigma * a, 2)\n",
    "print(\"Half Width in the quark plane in the units of $z_0$ = \", physicalWidthInQuarkPlane)\n",
    "#\n",
    "# Labels\n",
    "label = \"Half width in transvese quark plane = %4.2f$z_0$ \" % (physicalWidthInQuarkPlane)\n",
    "\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_T$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "# Caption\n",
    "figCaption = \"Half width in the Quark Plane\" + str(Lqqbar) + str(NzM) + local_time + \".png\"\n",
    "\n",
    "#\n",
    "plt.plot(xTrange, EzQ)\n",
    "plt.savefig(figCaption)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plotting the flux-tube"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "X1, X2 = np.meshgrid(np.arange(0, Nx1), np.arange(0, Nx2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "EzR = Ez"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "#EzCutoff = 23.3 # 1.0 * EzTmax\n",
    "EzR[EzR > EzCutoff] = EzCutoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYoAAAEaCAYAAAAPGBBTAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzt3XuYXFWd7vHvT1oJJNPm0kMIHcItmETCGCDSjBHDkHiAcPPMIxhhJEd5nhxGEBQ4hgiPjLcjOiN4AfXJAQURgYg6BMGjEAERD51JMHJrAs0lISEkJCSEBAGjv/PHWpXeXalaXZXu6l3V/X6ep1NVe+/atVatynprr30pc3dERETKeVveBRARkfqmoBARkSQFhYiIJCkoREQkSUEhIiJJCgoREUlSUIiISJKCQkREkgZVUJjZ42Z2TN7l2BVm9ryZzcy7HP2lkeubR9nN7Hoz+3IVy9ft+5vn/9N6fl/yNGCCIjbwn83sNTPbbGZ/MLNzzGxHHd39EHe/r4L1DKgPSr3Xqd7LNxDU63tcqlyV/D+tN2Z2npktNbM3zez6MsvMNrMOM9tmZs+Y2dFllhtpZr+Iy600szOqmV8LTbV+gX52srvfY2bvBKYD3wLagI/nWywZDMysyd23510OqV4ftN2LwJeB44A9Sqz/g8DXgI8AS4AxiXVdA7wFjAamAHea2Z/c/fEK5/c9dx8Qf8DzwMyiaUcCfwMmFy8DzAPWAK8BK4AZwI1x+T8DW4HPxmUvAZ6Jyz4B/Pei170YeAR4FbgVGJKZvy/wc+BlYCNwdWbePsDP4rzngPN7qN/8+PqbgB8WXie1nhJ1mgfckZnfCSzMPH4BmFJJ+Xp43eT7kijfZyt8X6t57w4DHo7tdytwC/DlzHwHxmceX1+Yn2r7TDnnxXK+Sfjy9Txdn7OJsXyzS5SrknWXfA96qlNP73Efv7+7VI8e2n5mJfXMq+0S78WXgetLTP8DcHYFzx9KCIF3FbXfFZXMj48Xxvez8OfAedX0pzuVqzdPrqc/SgRFnL4K+NfsMsAEQoe4T5y+P3BQufUAp8X/OG8jfCPYBozJLL8kzh8JdADnxHm7AX8CrooNPAR4f5z3NmAZ8HngHcCBwLPAcYn6PUYInpHAg/FD2eN6ij78BwKb4/PGACuBNZl5m+K85HormF/2famk7Xp4Xyt+7+L8lcBngLcDHwb+QuWdTdm2z5RzeWyXPYo+Z4cTPn8nlal3Jeve6T2opE49vcd99f72ph49tP3Mem67xPu8U1AQ+oG3CMHVCawGri68ZtGyhwF/Lpp2MfHLXU/zS6zvQuCPwMje9K8DZh9FwouED2fWX4HdgXeb2dvd/Xl3f6bcCtz9p+7+orv/zd1vBZ4mbK0UfDvOfwW4g7A5SFxmH+B/ufs2d3/D3X8f570X+Ht3/6K7v+XuzwL/B5idqMvV7v5CfJ2vAB+tdj1x/muxjNOBXwNrzGxifPyAu/+tgvVW8rrl3pdKlXt+NXU+itDJfNPd/+LutwH/VWkBKmj7QjlfcPc/Z6YdDSwC5rj7L3u57uL3oFd16mHdUP1nalfr0ZO6bbsqjaYr6I4m1P0w4LISyw4jbHVlvQr8XYXzdzCzC4CzCEH8ipl9xcweMLPbzGzPaiow0PZRlNIKvJKd4O6dZvZp4N+AQ8zs18CF7v5iqRWY2VmEZN4/ThoGtGQWeSlz/3VCOED4prLSS4997gfsY2abM9N2Ax5I1OWFzP2V8XV2ZT33A8cA4+P9zYSQ+Mf4uJLyVfK65d6XSpV7fjV13oewxZS9nv7KSgtQQdtD93YpOAe4393v7eW6S70HvapTD+uGKj9TvahHT+q27apUCKHvuPvaWLYrCUFxadGyW4HmomnNhC93lcwnrv884GzgWHffaGaTCaMmR5vZOcAnCFs1FRnQWxRm9l5CUPy+eJ67/8Td30/4T+GEHU3E+9l17Ef4NnUeMMrdhxOGgKyCIrwAjDOzUoH8AvCcuw/P/P2du89KrG/fzP1xhK2lStZT/KMjhaA4Ot6/nxAU0+kKip7WuyvlL6e4fD2p5rXXAq1mlm2vcUXLvA5kv2HtDVW1fanyn0No+6tKVaCXn6tK6lSsmve44ve3l/XoqVx12XbVcvdNhOGmStrgKaDJzA7OTHsP8HiF8zGzfwX+JzDD3TfEyUcDv4r3fwW8v5o6DMigMLNmMzuJsOPrx+7+aNH8CWZ2rJntDrxBSPy/xtnrCGOyBUMJDfxyfO7HgckVFmUJ4cN+hZkNNbMhZjYtM2+Lmc0zsz3MbDczmxzDrZxzzWysmY0EPkfYuVfJeorrdD/wT4Qx0tWEb4rHA6MI45mVlG9Xyl9Ocfl6Us1r/z9gO3C+mTWZ2T+z8/DDcuCMuJ7jCYEJvWv71wjv6QfM7IoS83uz7krqVKya97ia97c39eipXPXadjuJ5RtC2PLaLf5fz35B/CHwKTPby8xGAJ8GdhrWcvdthINfvhj7jGnAqYQd1j3ON7O5hHCc6e4vZ1Y9gq4hq1fZeTg+aaAFxR1m9hrhG9GlwJWUPjR2d+AKYANhk3gvQscL8FXgMgvnYlzs7k8A3yB8aNcBhxJ2JPfI3f8KnEwY4llF+FbxkaJ5UwhHVmwArgXemVjlT4DfEHYsPkvYaVfJeorr9BRhE/aBWJYtcX0PxvX1WL5dLH853crX08LVvLa7vwX8M/A/CDvqP0L4j5Z1QVzfZuBM4D/jc3e57ePzNwMfBE4wsy8VzevN56qSOhWr+D2u8v3t1XuUKle9tl0ZlxG+cF4C/Eu8n90H8SXC/pWnCDvz/0jYzwiAmf3KzAp90CcJh9iuB24mHIyTPfQ1Nf/rwEHAM2a2Nf59jPD+FdrvnRQNx/fEug//iQx8Fk6IWu3upXYmSh1T2+0aMzsUmO/uZ8Stjt3d/TuVPn8w7MwWERnU3P1RC2dxP0DYEjmrmucrKEREBgF3n7+rz9XQk4iIJA20ndkiItLHFBQiIpI0IPZRmA31cJiwiIhUbs0Gd//7npYaEEERQuL8vAshItJg5lV0SRQNPYmISJKCQkREkhQUIiKSpKAQEZEkBYWIiCQpKEREJElBISIiSQoKERFJqnlQmNkPzGy9mT2WmfbvZvakmT1iZr8ws+GZefPNrNPMVpjZcbUun4iIpPXHFsX1hJ8VzLobmOzu/0D4xaf5AGb2bmA2cEh8znfNbLd+KKOIiJRR86Bw999R9LN77v4bd98eHz4EjI33TwVucfc33f05oJOefwtYRERqqB72UXwC+FW830r4veuC1XHaTsxsrpktNbOlsK3GRRQRGbxyDQozuxTYDtxUmFRisZK/rOTuC9x9qrtPhaG1KqKIyKCX29VjzWwOcBIww7t+Zm81sG9msbHAi/1dNhER6ZLLFoWZHQ/MA05x99czsxYBs81sdzM7ADgYWJJHGUVEJKj5FoWZ3QwcA7SY2WrgcsJRTrsDd5sZwEPufo67P25mC4EnCENS57r7X2tdRhERKc+6Rn0al9lY1w8XiYhUa96ysJ83rR6OehIRkTqmoBARkSQFhYiIJCkoREQkSUEhIiJJCgoREUlSUIiISJKCQkREkhQUIiKSpKAQEZEkBYWIiCQpKEREJElBISIiSQoKERFJUlCIiEiSgkJERJIUFCIikqSgEBGRJAWFiIgkKShERCRJQSEiIkkKChERSVJQiIhIkoJCRESSFBQiIpJU86Awsx+Y2XozeywzbaSZ3W1mT8fbEXG6mdm3zazTzB4xs8NrXT4REUnrjy2K64Hji6ZdAix294OBxfExwAnAwfFvLvC9fiifiIgk1Dwo3P13wCtFk08Fboj3bwA+lJn+Iw8eAoab2Zhal1FERMrLax/FaHdfCxBv94rTW4EXMsutjtN2YmZzzWypmS2FbTUtrIjIYFZvO7OtxDQvtaC7L3D3qe4+FYbWuFgiIoNXXkGxrjCkFG/Xx+mrgX0zy40FXuznsomISEZeQbEImBPvzwFuz0w/Kx79dBTwamGISkRE8tFU6xcws5uBY4AWM1sNXA5cASw0s7OBVcBpcfG7gFlAJ/A68PFal09ERNJqHhTu/tEys2aUWNaBc2tbIhERqUa97cwWEZE6o6AQEZEkBYWIiCQpKEREJElBISIiSQoKERFJUlCIiEiSgkJERJIUFCIikqSgEBGRJAWFiIgkKShERCRJQSEiIkkKChERSVJQiIhIkoJCRESSFBQiIpKkoBARkSQFhYiIJCkoREQkSUEhIiJJCgoREUlSUIiISJKCQkREkhQUIiKSlGtQmNlnzOxxM3vMzG42syFmdoCZtZvZ02Z2q5m9I88yiogMdrkFhZm1AucDU919MrAbMBv4GnCVux8MbALOzquMIiKS/9BTE7CHmTUBewJrgWOB2+L8G4AP5VQ2EREhx6Bw9zXAfwCrCAHxKrAM2Ozu2+Niq4HWUs83s7lmttTMlsK2/iiyiMiglOfQ0wjgVOAAYB9gKHBCiUW91PPdfYG7T3X3qeGpIiJSC3kOPc0EnnP3l939L8DPgfcBw+NQFMBY4MW8CigiIvkGxSrgKDPb08wMmAE8AdwLfDguMwe4PafyiYgI+e6jaCfstH4YeDSWZQEwD7jQzDqBUcB1eZVRRETCUUe5cffLgcuLJj8LHJlDcUREpIS8D48VEZE6p6AQEZEkBYWIiCQpKEREJElBISIiSQoKERFJUlCIiEiSgqLXWilz3UIRkSKN2V/kesJdY+mpcXuav6avCiIidavSEEgtV399hYIiqVRjVvNtINvgpZ5Xfx8IEalUJX1Bpf1Fub6iPvoIBcVOegqH0RWuZ12JdRU3emN9qxAZfKodJipevtL+oljh/39r0eN8KCh2KG7gwuPRRY+bYUS8u3fRU16Kt5uyy/fUwOXmN944psjgUer/5+gS85vDTak+o1t/MQnYws79QX0EhoIC6N7opQIihsPewBSgJd7fO97fQFejPxbvv9QcbjfFDwpb4rqyDV1qq0NEGkMPwbA33fuJUn3GS9n7zdDRTOgrimUDo//DQkGxU0hkAmJEc1c4TA5/w2ZuoG3PdiawgoN4hgmsYAUTeIaD2MAo2mljZfvEkAH30P1DUDI4IO/NShGpRrbPKLHFUPgyOQU4BIYdunOfsYFRLKGtq89YNDH0FfcAy5tDf7GpODDyCwtzL/lLow3FbKzD+bvwzFIhkdmCmEL4Hb4ZMKPtTj7Gj2ijnYmdK6GDsPWwkfCrGZOBSbBh/DBWMIGfcAZ3MouVq8bDPU2wnO7fIqBo07M3Sn0DEZHymntepJwRmfvFWw0xHPZre5I22jmLG2mjnZbOrTv3GXsB0+HJ8fvRTht3MYuF7XPgcWJgEJ6zY0hqXXzRNUW3vTFvWfg56bRBHBRlQqKwFTETODM0+DWcx4l3LIafAvfDfavKr3U00DoEmk+D7VfDF5s/xx94H+2vt7H10ZbwIchuckJXYFDmsYjkq3h/ZCEYILMFsZ0Z437N+/gDZ3ATE7+6Er4PHbG/WEdphw+B5unAdHhw/hFczhdY3H4iLAZ+TByJqFVYKCgSElsS/8SOrYhPtl3Jt7ZcRNPpQEcIiCVVrP1wYNL/hu3nwk3Np7OENtrj5ubKVeNhbVP3T8+GEisTkfrQkrk/GhiznWEtm5mw5woOopNZ3MWJ3EXLdVvZch7c8UZYtJKuvBU4uRAYV8OV4z/JRau+BT9u6tq66BYW2bX2JiwUFAmtmdsSIfEv2/nGuAu48I7vwuehYznc0YvynTMEms8FzunazHyG8WxkFCuYAMBmhnd7zgZG9eIVRaQvtLCx2+PhbAZgFBuYwFMMZ3P4+rdlGU3XAN+HrydGHHpyMjBpHPB5uPPsGcx+/Ra23tIStizuhe7DUH0RFpUFRcU7s83sg8DpwDXuvtzM5rr7gl0sXY5KHWUU90lMBmbA6eNu4ix+BNfAfcsr24pI+f4b0PoNOHMxTDx0JRMnrey2TwO6B8PGbl9dRCRvo+LmfiE4Wjq3hr76SeB+4NG+6SvuAB5eBWdeDSdOX8xnxl/Fl2Z+AV5qCkNQHc3ksVO7mqOePgl8HLjMzEYSRuYaWHa/BKE2U+CItgc5ixvD5uP9vW/4gjXA15dD6/I4JDUOGAkth24FoGWvrV0Lj1rZR68qIr2W3ahYH28fBV6BLevh4Tf6rp+A0Fd0LIdJP4Xj5v+aFePexcLJc8J+kZeATYUvu+X2evS9aoLiZXffDFxsZlcA761RmfJzCLTRznFbFkMHrHmj719iTfx7eBWwKgSHiDSWvtpDUM46YFIHTOtcRvv4JSyccibs3RTCotdHSVavmqC4s3DH3S8xs0/VoDz52RsYs51RbKRpPV3fHGqkLw9wE5EBaD2wDkaN38Cwls1szXFIusegMLNvAp9x99uz0939OzUrVR5eApY3sWLcu3hy/H5MnLSS1iFADbYqjiRzWt8QaN6rzIIj+/61RaRCr5SevGV912jDOvp22KmbybD9UFhCPLQecjt0vpItiq3AIjP7iLu/bmb/Dbjc3afVuGz9II7xbWrecV5DOPHlRCZ+4LuhA+/FEQzFWsnsn5hE2KFdOPGmEBYKB5H6UwiN9eFUveZ48tykDhi9Ch6mb0cHDh8CTA+H1bfTFrqqHM+v6jEo3P0yMzsDuN/M3gS2AZfUvGQ1t4auI6C2hFPm74GVLRP5ySln0DatnWmnLeOca8Lx0L39EHx2HHAaMB22T4fO5v3YSAudHAR0P9Kp+FBZEclP4ZBY6Dr6aTzPMIoNjN+ykkn3w6THgIXhgJXeOplwwu6Gk4dxI2exbNE0uIV4LgWUPjy2tno8j8LMZgCXAQaMAU5x9xV98uJmw4FrCd+tHfgEsAK4FdgfeB443d2Tu296dx4FhIGgSeFb/szwN+OUO7mac5l48Ur4aeUn2xW/wuHApIuAc+DB8UfQThvtHMlGWtjMcDYwio2vh5DYuqGCgFiry3OJ9Lkx23tcZFhLJjD23EALGzmITibw1I6DYJqugS1frO5ku4IjgWPiaMP2hXBm8/UsXDQnnHB3D5nLeTxM97XXwQl3ZvZb4PPu/nszOxS4EbjQ3X/bi9IV1n0D8IC7X2tm7wD2BD4HvOLuV5jZJcAId5+XXk9vLuGRvRBgDIspwGzY75Qn+QKXM+eOhfB52PJkZVsXhR87POZj4TIeNzWfzl3MChf/yp6Rnb3qbGqzUmdsi/Sf1D7jvYtu46U79hvXGa+7sISz+BEtF2/lvm9U3pWfDEyaApwXTrQ7l6vDhQJ3CokGOTPbzMYAP3P39+1q0eJ6moE/AQd6phBmtgI4xt3Xxte6z90npNfVF9d6gh1bFiUuCPgFLmfag8vgd4RGi8dR7zAyPj2eSLf9tKLrPN3TEjr87MUBQdd5EmkUe5e4n72E+GRgynaOGNfOLO7ifL5Ny3XxYoDrCX0GdPUbhT5jOvAB2DBtGOdyNQtXnRkuJFq4zlMHhX/o25CAml7Cw8z2cPc/71K5utYxBVgAPAG8B1gGXACscffhmeU2ufuIEs+fC8wNj4YfAfN3oRTlwiJe0qOwdRHP2D6i7UHaCB+Cg+gMV5FdF56yYfywOKzU1v0igIsJjb3jdyriy+wYTKv0yq86kFakf1TyGzElLi9e+Is/SZANjTbaOYhOxm9ZSVMMjA3TuvqMu5jFslVtISAK13bqdjFA6PuQgLq/1pOZTQUeAqa5e7uZfYvQa36qkqDovq5dvcw49PijRSV+k6KwqdnCRoazudu+hm5bDtlwKBkMpRq6/862FJFKlftJ08QPFk2m25ZGts8A6OSgMBS9vCn0FY+RCQjovhUBtTnNr/6DYm/gIXffPz4+mnA01Xj6ZeipWBW/clc8Tgndh5K6bTUUgqH4l+1K0VaDSP0qt6VR5pfuirc2IN1n7OgvslsQsHO/0Jf9RB9fFLCvuftLZvaCmU2IR1HNIAxDPQHMAa6It7cnVtOHsofLFjdEHF/aRLjOSkfqR09KbTEUB4MCQaTxVPL/NvYVrIkdf2u4rajP6M+AqE7ex1p+CrgpHvH0LOGig28DFprZ2YTT3U7rv+JU8kPmhQ9COaW2FippYIWHSP0rtVWR+r9b6A8q7TNKrSv/viHXoHD35UCpzZ4Z/V2W7rINUyo0iudX05D5N7qI7Kpy/39be1im2j6jvvqJvLcoGkCp0Cg3v6fni8jAVPz/PHXkVLk+oX77CgVFVeq3IUWkngysvuJteRdARETqm4JCRESSFBQiIpKkoBARkSQFhYiIJCkoREQkSUEhIiJJCgoREUlSUIiISJKCQkREkhQUIiKSpKAQEZEkBYWIiCQpKEREJElBISIiSQoKERFJUlCIiEiSgkJERJIUFCIikqSgEBGRJAWFiIgkKShERCRJQSEiIkm5B4WZ7WZmfzSzX8bHB5hZu5k9bWa3mtk78i6jiMhglntQABcAHZnHXwOucveDgU3A2bmUSkREgJyDwszGAicC18bHBhwL3BYXuQH4UD6lExERyH+L4pvAZ4G/xcejgM3uvj0+Xg20lnqimc01s6VmthS21b6kIiKDVG5BYWYnAevdfVl2colFvdTz3X2Bu09196kwtCZlFBERaMrxtacBp5jZLGAI0EzYwhhuZk1xq2Is8GKOZRQRGfRy26Jw9/nuPtbd9wdmA7919zOBe4EPx8XmALfnVEQRESH/fRSlzAMuNLNOwj6L63Iuj4jIoJbn0NMO7n4fcF+8/yxwZJ7lERGRLvW4RSEiInVEQSEiIkkKChERSVJQiIhIkoJCRESSFBQiIpKkoBARkSQFhYiIJCkoREQkSUEhIiJJCgoREUlSUIiISJKCQkREkhQUIiKSpKAQEZEkBYWIiCQpKEREJElBISIiSQoKERFJUlCIiEiSgkJERJIUFCIikqSgEBGRJAWFiIgkKShERCQpt6Aws33N7F4z6zCzx83sgjh9pJndbWZPx9sReZVRRETy3aLYDlzk7pOAo4BzzezdwCXAYnc/GFgcH4uISE5yCwp3X+vuD8f7rwEdQCtwKnBDXOwG4EP5lFBERKBO9lGY2f7AYUA7MNrd10IIE2CvMs+Za2ZLzWwpbOuvooqIDDq5B4WZDQN+Bnza3bdU+jx3X+DuU919KgytXQFFRAa5XIPCzN5OCImb3P3ncfI6MxsT548B1udVPhERyfeoJwOuAzrc/crMrEXAnHh/DnB7f5dNRES6NOX42tOAjwGPmtnyOO1zwBXAQjM7G1gFnJZT+UREhByDwt1/D1iZ2TP6sywiIlJe7juzRUSkvikoREQkSUEhIiJJCgoREUlSUIiISJKCQkREkhQUIiKSpKAQEZEkBYWIiCQpKEREJElBISIiSQoKERFJUlCIiEiSgkJERJIUFCIikqSgEBGRJAWFiIgkKShERCRJQSEiIkkKChERSVJQiIhIkoJCRESSFBQiIpKkoBARkSQFhYiIJNVlUJjZ8Wa2wsw6zeySvMsjIjKY1V1QmNluwDXACcC7gY+a2bvzLZWIyOBVd0EBHAl0uvuz7v4WcAtwas5lEhEZtJryLkAJrcALmcergbbihcxsLjA3PnwT5j3WD2XrLy3AhrwL0ccGWp1Un/o30OpUi/rsV8lC9RgUVmKa7zTBfQGwAMDMlrr71FoXrL8MtPrAwKuT6lP/Blqd8qxPPQ49rQb2zTweC7yYU1lERAa9egyK/wIONrMDzOwdwGxgUc5lEhEZtOpu6Mndt5vZecCvgd2AH7j74z08bUHtS9avBlp9YODVSfWpfwOtTrnVx9x3Gv4XERHZoR6HnkREpI4oKEREJKmhg2IgXOrDzPY1s3vNrMPMHjezC+L0kWZ2t5k9HW9H5F3WapjZbmb2RzP7ZXx8gJm1x/rcGg9UaAhmNtzMbjOzJ2M7/eMAaJ/PxM/bY2Z2s5kNaaQ2MrMfmNl6M3ssM61km1jw7dhPPGJmh+dX8tLK1Off42fuETP7hZkNz8ybH+uzwsyOq3X5GjYoBtClPrYDF7n7JOAo4NxYj0uAxe5+MLA4Pm4kFwAdmcdfA66K9dkEnJ1LqXbNt4D/6+4TgfcQ6tWw7WNmrcD5wFR3n0w4aGQ2jdVG1wPHF00r1yYnAAfHv7nA9/qpjNW4np3rczcw2d3/AXgKmA8Q+4fZwCHxOd+N/WHNNGxQMEAu9eHua9394Xj/NUIn1Eqoyw1xsRuAD+VTwuqZ2VjgRODa+NiAY4Hb4iINUx8zawY+AFwH4O5vuftmGrh9oiZgDzNrAvYE1tJAbeTuvwNeKZpcrk1OBX7kwUPAcDMb0z8lrUyp+rj7b9x9e3z4EOGcMgj1ucXd33T354BOQn9YM40cFKUu9dGaU1n6hJntDxwGtAOj3X0thDAB9sqvZFX7JvBZ4G/x8Shgc+ZD30htdSDwMvDDOJR2rZkNpYHbx93XAP8BrCIExKvAMhq3jQrKtclA6Cs+Afwq3u/3+jRyUFR0qY9GYWbDgJ8Bn3b3LXmXZ1eZ2UnAendflp1cYtFGaasm4HDge+5+GLCNBhpmKiWO3Z8KHADsAwwlDM8Ua5Q26kkjf/4ws0sJQ9Q3FSaVWKym9WnkoBgwl/ows7cTQuImd/95nLyusHkcb9fnVb4qTQNOMbPnCcOBxxK2MIbHYQ5orLZaDax29/b4+DZCcDRq+wDMBJ5z95fd/S/Az4H30bhtVFCuTRq2rzCzOcBJwJneddJbv9enkYNiQFzqI47fXwd0uPuVmVmLgDnx/hzg9v4u265w9/nuPtbd9ye0yW/d/UzgXuDDcbFGqs9LwAtmNiFOmgE8QYO2T7QKOMrM9oyfv0KdGrKNMsq1ySLgrHj001HAq4UhqnpmZscD84BT3P31zKxFwGwz293MDiDspF9S08K4e8P+AbMIRwM8A1yad3l2sQ7vJ2w2PgIsj3+zCOP6i4Gn4+3IvMu6C3U7BvhlvH9g/DB3Aj8Fds+7fFXUYwqwNLbRfwIjGr19gC8ATwKPATcCuzdSGwE3E/av/IXwDfvscm1CGKq5JvYTjxKO9sq9DhXUp5OwL6LQL3w/s/ylsT4rgBNqXT5dwkNERJIaeehJRET6gYJCRESSFBQiIpKkoBARkSQFhYiIJCmhahZkAAAA40lEQVQoREQkSUEh0ofiJeM/GO9/2cy+nXeZRHqr7n4zW6TBXQ580cz2Ilzg8ZScyyPSazrhTqSPmdn9wDDgGHd/zcwOJJxJ+053/3D62SL1R0NPIn3IzA4FxgBvevh9ETz8Zko9/wiQSJKCQqSPxCuW3kS4hPe2/viJSpH+oKAQ6QNmtifhct0XuXsH8CXg33ItlEgf0T4KkRozs1HAV4APAte6+1dzLpJIVRQUIiKSpKEnERFJUlCIiEiSgkJERJIUFCIikqSgEBGRJAWFiIgkKShERCRJQSEiIkkKChERSfr/0VQ13drmw9kAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.contourf(X1, X2, EzR.T, colorinterpolation, cmap=colourMap)\n",
    "\n",
    "# Set Colorbar\n",
    "#plt.colorbar()\n",
    "\n",
    "# Show the result in the plot window\n",
    "figLegend = \"Fluxtube \" + \"Lqqbar = \" + str(Lqqbar) + \"Lz = \" + str(Lz) + \"simga = \" + str(sigma) + str(NzM) + local_time + \".png\"\n",
    "label = \"Normalized flux distribution. $L_{qq}$ = %4.2f$z_0$\" % (Lqqbar)\n",
    "# Create Figure and Axes instances \n",
    "label = \"Distance between the quark and the antiquark  %4.2f$z_0$\" % (Lqqbar)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_1$\")\n",
    "plt.ylabel(\"$x_2$\")\n",
    "#ax.set_yticklabels([])\n",
    "#ax.set_xticklabels([])\n",
    "plt.savefig(figLegend)\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using matplotlib backend: Qt5Agg\n",
      "LzM = 0.5078125Lz = 128simga = 20.0\n"
     ]
    }
   ],
   "source": [
    "z, x, y = stringShape.nonzero()\n",
    "%matplotlib auto\n",
    "fig = plt.figure()\n",
    "\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "ax.scatter(x, y, z, zdir='z', c= 'red')\n",
    "#ax.plot(x. y, z, zdir='z', c = 'red')\n",
    "cset = ax.contourf(X1, X2, EzR.T, zdir='z', offset = 0, origin = 'image', cmap=colourMap)\n",
    "ax.set_xlim(0,Nx1)\n",
    "ax.set_ylim(0, Nx2)\n",
    "plt.axis('off')\n",
    "\n",
    "plt.xlabel(\"$x_L$\")\n",
    "plt.ylabel(\"$x_T$\")\n",
    "\n",
    "ax.grid(False)\n",
    "\n",
    "# remove the tick marks\n",
    "plt.setp(ax.get_xticklabels(), visible=False)\n",
    "plt.setp(ax.get_yticklabels(), visible=False)\n",
    "ax.tick_params(axis='both', which='both', length=0)\n",
    "fig.colorbar(cset, shrink = 0.5, aspect = 5)\n",
    "\n",
    "#Caption\n",
    "label = \"Distance between the quark and the antiquark  %4.2f$z_0$\" % (Lqqbar)\n",
    "#label = \"Open string flux-tube duality\"\n",
    "#plt.title(label)\n",
    "\n",
    "figLegend = \"LzM = \" + str((NzM +1) * a) + \"Lz = \" + str(Lz) + \"simga = \" + str(sigma)\n",
    "print(figLegend)\n",
    "plt.show()\n",
    "figTitle =  \"openString \"+ \"Lqqbar = \" + str(Lqqbar) + \"simga = \" + str(sigma) + str(NzM) + local_time  + \".png\"\n",
    "plt.savefig(figTitle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ArXiV - 2/anc/ShapeOfFluxTube-1.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Full Multi Grid Solution of the Dilaton Field Equation in Three Dimensions for Calculating the Shape of the Flux-tubes\n",
    "##### Vikram Vyas"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### About this notebook\n",
    "This notebook was used to do the numerical calculations described in the section 4.1 of the accompanying paper \"Flux-tubes and their intrinsic shape in confining gauge theories with gravitational dual\" Please feel free to use it for any accademic purpose. For any comments or clarification send me an email: vikram@physicsinfield.org\n",
    "\n",
    "#### How to use this notebook\n",
    "\n",
    "The notebook requires two python files:\n",
    "\n",
    "utility_3DimMG.py\n",
    "\n",
    "AiStringSource.py\n",
    "\n",
    "        \n",
    "#### References\n",
    "For multigrid algorithm used see:\n",
    "\n",
    "J. Stewart. Python for Scientists. Cambridge University Press, 2017.\n",
    "\n",
    "and the python implementation\n",
    "\n",
    "https://github.com/AbhilashReddyM/GeometricMultigrid\n",
    "\n",
    "#### Acknowledgments\n",
    "I would like to thank the world wide community of python developers.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Python preliminaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "# for plotting\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "# for using Cython\n",
    "%load_ext Cython"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Utility functions for Multigrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from utility_3DimMG import L2_norm, prolong_lin, restric, restrict_hw"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "cimport numpy as np\n",
    "cimport cython\n",
    "@cython.boundscheck(False) # turn of bounds-checking for entire function\n",
    "@cython.wraparound(False)\n",
    "@cython.cdivision(True)\n",
    "\n",
    "cdef A(float a, float nz):\n",
    "    return (1.0/( a * nz))**3\n",
    "\n",
    "\n",
    "cdef B(float sigma, float a, float nz):\n",
    "    return sigma**2 * ((1.0 /(a * nz))**3 - a * nz)\n",
    "\n",
    "\n",
    "cdef C(float sigma, float a, float nz):\n",
    "    return 4*A(a, nz+0.5)+B(sigma, a, nz-0.5)+B(sigma, a, nz+0.5)\n",
    "\n",
    "\n",
    "# solving L(error) = errorCentre - errorB - errorZ = source\n",
    "def updateError(float sigma, int Nz, int Nx1, int Nx2,  \n",
    "                np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,  \n",
    "                np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] source):\n",
    "    \n",
    "        cdef int nz, nx1, nx2\n",
    "        cdef float a, D, deltaPhiB, deltaPhiZ, newPhi\n",
    "        \n",
    "        # lattice constant in the units of z_0\n",
    "        a = 1.0/(Nz-1)\n",
    "        \n",
    "        for nz in range(1, Nz - 1):\n",
    "            for nx1 in range(1, Nx1 - 1):\n",
    "                for nx2 in range(1, Nx2 - 1):\n",
    "                    if nz == Nz-2:\n",
    "                        phi[Nz - 1, nx1, nx2] = phi[Nz - 2, nx1, nx2] # Neumann B.C. at z = Nz\n",
    "                    deltaPhiB = A(a, nz + 0.5) * (phi[nz, nx1+1, nx2]+phi[nz, nx1-1, nx2]+phi[nz, nx1, nx2+1]+phi[nz, nx1, nx2-1])\n",
    "                    deltaPhiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1, nx2] + B(sigma, a, nz-0.5)*phi[nz-1, nx1, nx2]\n",
    "                    newPhi = (1.0/C(sigma, a, nz)) * (deltaPhiB + deltaPhiZ + source[nz, nx1, nx2])\n",
    "                    phi[nz, nx1, nx2] = newPhi\n",
    "\n",
    "def relaxError(float sigma, int Nz, int Nx1, int Nx2,  \n",
    "               np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,  \n",
    "               np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] source, int nit = 1):\n",
    "    cdef int ii\n",
    "    for ii in range(nit):\n",
    "        updateError(sigma, Nz, Nx1, Nx2, phi, source)\n",
    "    return phi\n",
    "\n",
    "def residue(float sigma, int Nz, int Nx1, int Nx2, \n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,\n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] jSource, \n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] residue):\n",
    "    \n",
    "    # L(phi) = phiCentre - phiB - phiZ = jSource\n",
    "    # res = jSource - L(phi)\n",
    " \n",
    "    # lattice constant in the units of z_0 = 1\n",
    "    a = 1.0/(Nz - 1.0)\n",
    "    \n",
    "    #residue = np.zeros((Nz, Nx1, Nx2), float)\n",
    "    for nz in range(1, Nz - 1):\n",
    "        for nx1 in range(1, Nx1 - 1):\n",
    "            for nx2 in range(1, Nx2 - 1):\n",
    "                if nz == Nz-2:\n",
    "                        phi[Nz - 1, nx1, nx2] = phi[Nz - 2, nx1, nx2] # Neumann B.C. at z = Nz\n",
    "                phiCentre = C(sigma, a, nz) * phi[nz, nx1, nx2]\n",
    "                phiB = A(a, nz + 0.5) * (phi[nz, nx1+1, nx2]+phi[nz, nx1-1, nx2]+phi[nz, nx1, nx2+1]+phi[nz, nx1, nx2-1])\n",
    "                phiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1, nx2] + B(sigma, a, nz-0.5)*phi[nz-1, nx1, nx2]\n",
    "                residue[nz, nx1, nx2] = jSource[nz, nx1, nx2] + (phiB + phiZ - phiCentre)\n",
    "    return residue"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def V_cycle(sigma, nz, nx1, nx2, num_levels, phi, source, level=1):\n",
    "    \n",
    "    # solve exactly at the bottom layer - recursion ends here\n",
    "    if (level==num_levels):\n",
    "        phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=100)\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Relax L(phi) = source on this grid and calculate the residue\n",
    "    phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=75)\n",
    "    res = np.zeros_like(phi)\n",
    "    res = residue(sigma, nz, nx1, nx2, phi, source, res)\n",
    "    \n",
    "    \n",
    "    #Step 2: Restrict residual to coarse grid\n",
    "    res_c = restrict_hw(res)\n",
    "    \n",
    "    #Step 3:Solve Le_c=res_c on the coarse grids recursively\n",
    "    coarseGridShape = np.shape(res_c)\n",
    "    NzC, Nx1C, Nx2C = coarseGridShape[0], coarseGridShape[1], coarseGridShape[2]\n",
    "    err_c = np.zeros_like(res_c)\n",
    "    err_c = V_cycle(sigma, NzC, Nx1C, Nx2C, num_levels, err_c, res_c, level+1)\n",
    "    \n",
    "    \n",
    "    #Step 4: Interpolate(prolong) e_c to fine grid and add to phi\n",
    "    phi = phi + prolong_lin(err_c)\n",
    "    \n",
    "    #Step 5: Relax L(phi) = source on this grid \n",
    "    phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=75)\n",
    "    \n",
    "    return phi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FMG(sigma, nz, nx1, nx2, num_levels, source, nv=1, level=1):\n",
    "    # solve exactly at the bottom layer \n",
    "    \n",
    "    if (level==num_levels):\n",
    "        phi = np.zeros_like(source)\n",
    "        phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=100)\n",
    "        print(\"solved the bottom grid\")\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Restrict the rhs to a coarse grid\n",
    "    source_c = restrict_hw(source)\n",
    "    \n",
    "    #Step 2: Solve the coarse grid problem using FMG\n",
    "    coarseGridShape = np.shape(source_c)\n",
    "    NzC, Nx1C, Nx2C = coarseGridShape[0], coarseGridShape[1], coarseGridShape[2]\n",
    "    current_level = level + 1\n",
    "    phi_c = FMG(sigma, NzC, Nx1C, Nx2C, num_levels, source_c, nv, current_level)\n",
    "    \n",
    "    #Step 3: Interpolate phi_c to the fine grid\n",
    "    phi = prolong_lin(phi_c)\n",
    "    \n",
    "    \n",
    "    #step 4: Execute 'nv' V-cycles\n",
    "    for _ in range(nv):\n",
    "        phi = V_cycle(sigma, nz, nx1, nx2, num_levels-level, phi, source)\n",
    "    print(\"finished V-cycles for level = \", num_levels-level)\n",
    "    return phi"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Geometry of the fine lattice\n",
    "Length along the radial direction in the units of lattice constants $a$. Lattice constant along $X_1$ and $X_2$ is $b =\\sigma a$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L =  128 a =  0.0078125 b = sigma * b =  0.0390625\n"
     ]
    }
   ],
   "source": [
    "num_levels = 6\n",
    "Lz = Lx1 = Lx2 = Nz = 2**(num_levels + 1)\n",
    "a = 1.0/Lz\n",
    "sigma = 5.0\n",
    "b = a * sigma\n",
    "print(\"L = \", Lz, \"a = \", a ,\"b = sigma * b = \",  b)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For each direction, the number of points is one more than the length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "128 129\n"
     ]
    }
   ],
   "source": [
    "Nz = Lz + 1\n",
    "Nx1 = Lx1 + 1\n",
    "Nx2 = Lx2 + 1\n",
    "print(Lz, Nz)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Dilaton field\n",
    "Initially set to zero. This also implements the homogenous Dirichlet on all boundaries\n",
    " we will implement Neumann BC on $z = L_z$ plane in the relaxation algorithm."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "Phi = np.zeros((Nz,Nx1,Nx2), float)                                    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Source function for an open string"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "from AiStringSource import StringSource"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$g = \\frac{\\lambda^1/2}{8\\pi}$$\n",
    "Is the coupling constant of the dilaton field with the open string."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$N_{zM}$ is the $z$ coordinate of the top of the string."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "g = -10 # negative sign is to incorporate L(phi) = - stringSource\n",
    "NzM =  127 #Nz - int(Nz/5.0)\n",
    "#print(\"NzM = \", NzM, \" LzM = \", NzM * a)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "myStringSource = StringSource(g, sigma, NzM, Nz, Nx1, Nx2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "stringShape, sourceArray, NxR, NxL = myStringSource.stringShape()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Distance between the quark and the anti-quark in the units of $z_0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "94.0 34.0\n",
      "Distance between the quark and the antiquark  =  2.34375\n"
     ]
    }
   ],
   "source": [
    "coordL = NxR - NxL\n",
    "print(NxR, NxL)\n",
    "qqbarDistance = coordL * a * sigma # distance between the quark and the antiquark in units of z_0\n",
    "print(\"Distance between the quark and the antiquark  = \", qqbarDistance)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solving using FMG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "solved the bottom grid\n",
      "finished V-cycles for level =  1\n",
      "finished V-cycles for level =  2\n",
      "finished V-cycles for level =  3\n",
      "finished V-cycles for level =  4\n",
      "finished V-cycles for level =  5\n",
      "CPU times: user 27min 19s, sys: 6.55 s, total: 27min 25s\n",
      "Wall time: 26min 39s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "Phi = FMG(sigma, Nz, Nx1, Nx2, num_levels, sourceArray, nv = 20, level = 1 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Final residue =  0.041\n"
     ]
    }
   ],
   "source": [
    "res = np.zeros_like(Phi)\n",
    "res = residue(sigma, Nz, Nx1, Nx2, Phi, sourceArray, res)\n",
    "resL2Norm = L2_norm(res, a)\n",
    "print(\"Final residue = \", round(resL2Norm, 3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "colorinterpolation = 50\n",
    "colourMap = plt.cm.jet \n",
    "X1, Z = np.meshgrid(np.arange(0, Nz), np.arange(0, Nx1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "nx2C = int(Nx2/2)\n",
    "dilatonInStringPlane = Phi[:, :, nx2C]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.contourf(Z, X1, dilatonInStringPlane.T, colorinterpolation, cmap=colourMap)\n",
    "plt.colorbar()\n",
    "label = \"$L_{qq}$ = %4.2f$z_0$\" % (qqbarDistance)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_L$\")\n",
    "plt.ylabel(\"$z$\")\n",
    "# remove the tick marks\n",
    "#ax3 = plt.axes()\n",
    "#plt.setp(ax3.get_xticklabels(), visible=False)\n",
    "#plt.setp(ax3.get_yticklabels(), visible=False)\n",
    "#ax3.tick_params(axis='both', which='both', length=0)\n",
    "figCaption = \"Dilaton_Field\" + str(qqbarDistance)+\".png\"\n",
    "plt.savefig(figCaption)\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Calculating $z_0^4<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}}\\left(x_1, x_2 \\right)|\\Omega>_{q\\bar{q}}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "def B(a, nz):\n",
    "    return (1.0 /(a * nz))**3 - a * nz\n",
    "Ez = - (B(a, 0.5)/a) * Phi[1, :, :]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Ploting the thickness in the central plane"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Half Width in the central plane in the units of $z_0$ =  0.58\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "23.3\n"
     ]
    }
   ],
   "source": [
    "nx1c = int(Nx1/2)\n",
    "EzT =  - (B(a, 0.5)/a) * Phi[1, nx1c, :]\n",
    "xTrange = np.arange(Nx2)\n",
    "#\n",
    "# rescale to delinate\n",
    "EzCutoff = 23.3\n",
    "EzT[EzT > EzCutoff] = EzCutoff\n",
    "#\n",
    "centre = np.sum(xTrange * EzT)/np.sum(EzT)\n",
    "widthCoord = np.sqrt(np.abs(np.sum((xTrange-centre)**2*EzT)/np.sum(EzT)))\n",
    "#print(\"Width in the central plane = \", widthCoord)\n",
    "physicalWidth = round(widthCoord * sigma * a, 2)\n",
    "print(\"Half Width in the central plane in the units of $z_0$ = \", physicalWidth)\n",
    "#\n",
    "label = \"Half width in transverse central plane = %4.2f$z_0$\" % (physicalWidth)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_T$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "plt.plot(xTrange, EzT)\n",
    "figCaption = \"Half width in Central Plane\" + str(qqbarDistance)+\".png\"\n",
    "plt.savefig(figCaption)\n",
    "plt.show()\n",
    "EzTmax = np.max(EzT)\n",
    "print(round(np.max(EzT), 1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Width in the plane containing the quark"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Half Width in the quark plane in the units of $z_0$ =  0.69\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Flux in the transverse plane containg the quark\n",
    "EzQ =  - (B(a, 0.5)/a) * Phi[1, int(NxL), :]\n",
    "# rescale to delinate\n",
    "EzCutoff = 23.3\n",
    "EzQ[EzQ > EzCutoff] = EzCutoff\n",
    "# Width of cutoff distribution\n",
    "#\n",
    "centre = np.sum(xTrange * EzQ)/np.sum(EzQ)\n",
    "widthCoord = np.sqrt(np.abs(np.sum((xTrange-centre)**2*EzQ)/np.sum(EzQ)))\n",
    "\n",
    "physicalWidthInQuarkPlane = round(widthCoord * sigma * a, 2)\n",
    "print(\"Half Width in the quark plane in the units of $z_0$ = \", physicalWidthInQuarkPlane)\n",
    "#\n",
    "# Labels\n",
    "label = \"Half width in transvese quark plane = = %4.2f$z_0$\" % (physicalWidthInQuarkPlane)\n",
    "\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_T$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "# Caption\n",
    "figCaption = \"Half width in the Quark Plane\" + str(qqbarDistance)+\".png\"\n",
    "\n",
    "#\n",
    "plt.plot(xTrange, EzQ)\n",
    "plt.savefig(figCaption)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plotting the flux-tube"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "X1, X2 = np.meshgrid(np.arange(0, Nx1), np.arange(0, Nx2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "EzR = Ez"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "EzCutoff = 23.3 # 1.0 * EzTmax\n",
    "EzR[EzR > EzCutoff] = EzCutoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.contourf(X1, X2, EzR.T, colorinterpolation, cmap=colourMap)\n",
    "\n",
    "# Set Colorbar\n",
    "#plt.colorbar()\n",
    "\n",
    "# Show the result in the plot window\n",
    "figLegend = \"Fluxtube \" + \"Lqqbar = \" + str(qqbarDistance) + \"Lz = \" + str(Lz) + \"simga = \" + str(sigma) + \".png\"\n",
    "#label = \"Normalized flux distribution. $L_{qq}$ = %4.2f$z_0$\" % (qqbarDistance)\n",
    "# Create Figure and Axes instances\n",
    "label = \"Distance between the quark and the antiquark  %4.2f$z_0$\" % (qqbarDistance)\n",
    "#plt.title(label)\n",
    "plt.xlabel(\"$x_1$\")\n",
    "plt.ylabel(\"$x_2$\")\n",
    "#ax.set_yticklabels([])\n",
    "#ax.set_xticklabels([])\n",
    "plt.savefig(figLegend)\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using matplotlib backend: MacOSX\n",
      "LzM = 1.0Lz = 128simga = 5.0\n"
     ]
    }
   ],
   "source": [
    "z, x, y = stringShape.nonzero()\n",
    "%matplotlib auto\n",
    "fig = plt.figure()\n",
    "\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "ax.scatter(x, y, z, zdir='z', c= 'red')\n",
    "#ax.plot(x. y, z, zdir='z', c = 'red')\n",
    "cset = ax.contourf(X1, X2, EzR.T, zdir='z', offset = 0, origin = 'image', cmap=colourMap)\n",
    "ax.set_xlim(0,Nx1)\n",
    "ax.set_ylim(0, Nx2)\n",
    "plt.axis('off')\n",
    "\n",
    "plt.xlabel(\"$x_L$\")\n",
    "plt.ylabel(\"$x_T$\")\n",
    "\n",
    "ax.grid(False)\n",
    "\n",
    "# remove the tick marks\n",
    "plt.setp(ax.get_xticklabels(), visible=False)\n",
    "plt.setp(ax.get_yticklabels(), visible=False)\n",
    "ax.tick_params(axis='both', which='both', length=0)\n",
    "fig.colorbar(cset, shrink = 0.5, aspect = 5)\n",
    "\n",
    "#Caption\n",
    "label = \"$L = $   %4.2f$z_0$\" % (qqbarDistance)\n",
    "#plt.title(label)\n",
    "\n",
    "figLegend = \"LzM = \" + str((NzM +1) * a) + \"Lz = \" + str(Lz) + \"simga = \" + str(sigma)\n",
    "print(figLegend)\n",
    "plt.show()\n",
    "figTitle =  \"openString \"+ \"Lqqbar = \" + str(qqbarDistance) + \"simga = \" + str(sigma) + \".png\"\n",
    "plt.savefig(figTitle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ArXiV - 2/anc/ShapeOfFluxTube-3.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Full Multi Grid Solution of the Two Dimensional Dilaton Field Equation \n",
    "##### Vikram Vyas"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### About this notebook\n",
    "This notebook was used to do the numerical calculations described in the section 4.4 of the accompanying paper \"Flux-tubes and their intrinsic shape in confining gauge theories with gravitational dual\" Please feel free to use it for any accademic purpose. For any comments or clarification send me an email: vikram@physicsinfield.org\n",
    "#### How to use this notebook\n",
    "\n",
    "The notebook requires the python files:\n",
    "\n",
    "utility_2DimMG.py\n",
    "\n",
    "#### References\n",
    "\n",
    "For multigrid algorithm used see:\n",
    "\n",
    "J. Stewart. Python for Scientists. Cambridge University Press, 2017.\n",
    "\n",
    "and the python implementation\n",
    "\n",
    "https://github.com/AbhilashReddyM/GeometricMultigrid\n",
    "\n",
    "\n",
    "#### Acknowledgments\n",
    "I would like to thank the world wide community of python developers.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Python preliminaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "# for plotting\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "#from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "# for using Cython\n",
    "%load_ext Cython"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Utility functions for Multigrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from utility_2DimMG import L2_norm, prolong_lin, restric, restrict_hw"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Cythonized code for relaxation and residue calculation for the two dimensional dilaton field equation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "cimport numpy as np\n",
    "cimport cython\n",
    "@cython.boundscheck(False) # turn of bounds-checking for entire function\n",
    "@cython.wraparound(False)\n",
    "@cython.cdivision(True)\n",
    "\n",
    "cdef A(float a, float nz):\n",
    "    return (1.0/( a * nz))**3\n",
    "\n",
    "\n",
    "cdef B(float sigma, float a, float nz):\n",
    "    return sigma**2 * ((1.0 /(a * nz))**3 - a * nz)\n",
    "\n",
    "\n",
    "cdef C(float sigma, float a, float nz):\n",
    "    return 2*A(a, nz+0.5)+B(sigma, a, nz-0.5)+B(sigma, a, nz+0.5)\n",
    "\n",
    "\n",
    "# solving L(error) = errorCentre - errorB - errorZ = source\n",
    "def updateError(float sigma, int Nz, int Nx1,  \n",
    "                np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] phi,  \n",
    "                np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] source):\n",
    "    \n",
    "        cdef int nz, nx1\n",
    "        cdef float a, D, deltaPhiB, deltaPhiZ, newPhi\n",
    "        \n",
    "        # lattice constant in the units of z_0\n",
    "        a = 1.0/(Nz-1)\n",
    "        \n",
    "        for nz in range(1, Nz - 1):\n",
    "            for nx1 in range(1, Nx1 - 1):\n",
    "                if nz == Nz-2:\n",
    "                    phi[Nz - 1, nx1] = phi[Nz - 2, nx1] # Neumann B.C. at z = Nz\n",
    "                deltaPhiB = A(a, nz + 0.5) * (phi[nz, nx1+1]+phi[nz, nx1-1])\n",
    "                deltaPhiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1] + B(sigma, a, nz-0.5)*phi[nz-1, nx1]\n",
    "                newPhi = (1.0/C(sigma, a, nz)) * (deltaPhiB + deltaPhiZ + source[nz, nx1])\n",
    "                phi[nz, nx1] = newPhi\n",
    "\n",
    "def relaxError(float sigma, int Nz, int Nx1,  \n",
    "               np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] phi,  \n",
    "               np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] source, int nit = 1):\n",
    "    cdef int ii\n",
    "    for ii in range(nit):\n",
    "        updateError(sigma, Nz, Nx1, phi, source)\n",
    "    return phi\n",
    "\n",
    "def residue(float sigma, int Nz, int Nx1,\n",
    "            np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] phi,\n",
    "            np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] jSource, \n",
    "            np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] residue):\n",
    "    \n",
    "    # L(phi) = phiCentre - phiB - phiZ = jSource\n",
    "    # res = jSource - L(phi)\n",
    " \n",
    "    # lattice constant in the units of z_0 = 1\n",
    "    a = 1.0/(Nz - 1.0)\n",
    "    \n",
    "    #residue = np.zeros((Nz, Nx1, Nx2), float)\n",
    "    for nz in range(1, Nz - 1):\n",
    "        for nx1 in range(1, Nx1 - 1):\n",
    "            if nz == Nz-2:\n",
    "                    phi[Nz - 1, nx1] = phi[Nz - 2, nx1] # Neumann B.C. at z = Nz\n",
    "            phiCentre = C(sigma, a, nz) * phi[nz, nx1]\n",
    "            phiB = A(a, nz + 0.5) * (phi[nz, nx1+1]+phi[nz, nx1-1])\n",
    "            phiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1] + B(sigma, a, nz-0.5)*phi[nz-1, nx1]\n",
    "            residue[nz, nx1] = jSource[nz, nx1] + (phiB + phiZ - phiCentre)\n",
    "    return residue"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def V_cycle(sigma, nz, nx1, num_levels, phi, source, level=1):\n",
    "    \n",
    "    # solve exactly at the bottom layer - recursion ends here\n",
    "    if (level==num_levels):\n",
    "        phi = relaxError(sigma, nz, nx1, phi, source, nit=100)\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Relax L(phi) = source on this grid and calculate the residue\n",
    "    phi = relaxError(sigma, nz, nx1, phi, source, nit=75)\n",
    "    res = np.zeros_like(phi)\n",
    "    res = residue(sigma, nz, nx1, phi, source, res)\n",
    "    \n",
    "    \n",
    "    #Step 2: Restrict residual to coarse grid\n",
    "    res_c = restrict_hw(res)\n",
    "    \n",
    "    #Step 3:Solve Le_c=res_c on the coarse grids recursively\n",
    "    coarseGridShape = np.shape(res_c)\n",
    "    NzC, Nx1C = coarseGridShape[0], coarseGridShape[1]\n",
    "    err_c = np.zeros_like(res_c)\n",
    "    err_c = V_cycle(sigma, NzC, Nx1C, num_levels, err_c, res_c, level+1)\n",
    "    \n",
    "    \n",
    "    #Step 4: Interpolate(prolong) e_c to fine grid and add to phi\n",
    "    phi = phi + prolong_lin(err_c)\n",
    "    \n",
    "    #Step 5: Relax L(phi) = source on this grid \n",
    "    phi = relaxError(sigma, nz, nx1, phi, source, nit=75)\n",
    "    \n",
    "    return phi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FMG(sigma, nz, nx1, num_levels, source, nv=1, level=1):\n",
    "    # solve exactly at the bottom layer \n",
    "    \n",
    "    if (level==num_levels):\n",
    "        phi = np.zeros_like(source)\n",
    "        phi = relaxError(sigma, nz, nx1, phi, source, nit=100)\n",
    "        print(\"solved the bottom grid\")\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Restrict the rhs to a coarse grid\n",
    "    source_c = restrict_hw(source)\n",
    "    \n",
    "    #Step 2: Solve the coarse grid problem using FMG\n",
    "    coarseGridShape = np.shape(source_c)\n",
    "    NzC, Nx1C = coarseGridShape[0], coarseGridShape[1]\n",
    "    current_level = level + 1\n",
    "    phi_c = FMG(sigma, NzC, Nx1C, num_levels, source_c, nv, current_level)\n",
    "    \n",
    "    #Step 3: Interpolate phi_c to the fine grid\n",
    "    phi = prolong_lin(phi_c)\n",
    "    \n",
    "    \n",
    "    #step 4: Execute 'nv' V-cycles\n",
    "    for _ in range(nv):\n",
    "        phi = V_cycle(sigma, nz, nx1, num_levels-level, phi, source)\n",
    "    print(\"finished V-cycles for level = \", num_levels-level)\n",
    "    return phi"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Geometry of the fine lattice\n",
    "Length along the radial direction in the units of lattice constants $a$. Lattice constant along $X_T$ is $b =\\sigma a$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L =  512 a =  0.001953125 b = sigma * b =  0.009765625\n"
     ]
    }
   ],
   "source": [
    "num_levels = 8\n",
    "Lz = LxT  = 2**(num_levels + 1)\n",
    "a = 1.0/Lz\n",
    "sigma = 5.0\n",
    "b = a * sigma\n",
    "print(\"L = \", Lz, \"a = \", a ,\"b = sigma * a = \",  b)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For each direction, the number of points is one more than the length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "512 513\n"
     ]
    }
   ],
   "source": [
    "Nz = Lz + 1\n",
    "NxT = LxT + 1\n",
    "print(Lz, Nz)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Dilaton field\n",
    "Initially set to zero. This also implements the homogenous Dirichlet on all boundaries\n",
    " we will implement Neumann BC on $z = L_z$ plane in the relaxation algorithm."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "Phi = np.zeros((Nz,NxT), float)                                    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Source function for a very long open string"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "An infinitely long open string at $z=z_0$, with  along $x_L$ is holographically dual to a very long flux-tube connecting a quark and an anti-quark placed along $x_L$ in the limit when the distance between the quark and the anti-quark, L, goes to infinity. This open string acts as a source for the dilaton field:\n",
    "\n",
    "$$S(z, x_T) =  \\sigma * \\frac{g}{z_m^2}\\delta(x_T, LxT/2)\\delta(z,z_m) $$ where \n",
    "$$g = \\frac{\\lambda^1/2}{8\\pi}$$ and $z_m\\rightarrow z_0$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "g = -10 # negative sign is to incorporate L(phi) = - stringSource\n",
    "NzM =  Nz - 2 # we are putting the string just below the boundary at z=z_0 \n",
    "zM = NzM * a \n",
    "sourceArray = np.zeros((Nz, NxT), float)\n",
    "sourceArray[NzM,int(NxT/2.0)] = sigma * g/(zM ** 2)# top middle"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solving using FMG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "solved the bottom grid\n",
      "finished V-cycles for level =  1\n",
      "finished V-cycles for level =  2\n",
      "finished V-cycles for level =  3\n",
      "finished V-cycles for level =  4\n",
      "finished V-cycles for level =  5\n",
      "finished V-cycles for level =  6\n",
      "finished V-cycles for level =  7\n",
      "CPU times: user 37min 31s, sys: 5.08 s, total: 37min 36s\n",
      "Wall time: 37min 28s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "Phi = FMG(sigma, Nz, NxT, num_levels, sourceArray, nv = 125, level = 1 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Final residue =  4.997357686583155e-06\n"
     ]
    }
   ],
   "source": [
    "res = np.zeros_like(Phi)\n",
    "res = residue(sigma, Nz, NxT, Phi, sourceArray, res)\n",
    "resL2Norm = L2_norm(res, a)\n",
    "print(\"Final residue = \", resL2Norm)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Plotting the Dilaton field produced by an infinitely long string"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Setting the colour scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "colorinterpolation = 50\n",
    "colourMap = plt.cm.jet #you can try: colourMap = plt.cm.coolwarm"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Setting the mesh grid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "X, Z = np.meshgrid(np.arange(0, NxT), np.arange(0, Nz))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Configure the contour\n",
    "contoursTitle = \"Contours of Dilaton Field for g = %4.2f\" % (abs(g))\n",
    "plt.title(contoursTitle)\n",
    "plt.contourf(X, Z, Phi, colorinterpolation, cmap=colourMap)\n",
    "\n",
    "# Set Colorbar\n",
    "plt.colorbar()\n",
    "\n",
    "# Set the axis\n",
    "xlabel = \"$x_T$ in units of the lattice constant $b$ = %4.2f$z_0$\" % (b)\n",
    "plt.xlabel(xlabel)\n",
    "ylabel = \"$z$ in units of $a$ = %4.3f$z_0$\" % (a)\n",
    "plt.ylabel(ylabel)\n",
    "# Show the result in the plot window\n",
    "contourFig = \"Contours of Dilaton Field for g = %4.2f\" % (abs(g))\n",
    "plt.savefig(\"Contours of Dilaton Field.pdf\"+str(Nz)+str(NzM))\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Calculating $z_0^4<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}}\\left(nx; a\\right)|\\Omega>_{q\\bar{q}}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "7.449185371392151\n"
     ]
    }
   ],
   "source": [
    "def B(a, nz):\n",
    "    return (1.0 /(a * nz))**3 - a * nz\n",
    "\n",
    "Ez = - (B(a,0.5)/a) * Phi[1, :]\n",
    "EzMaxM = Ez.max()\n",
    "print(EzMaxM)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Half width of the the flux-tube"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Half Width = 0.57 $z_0$\n"
     ]
    }
   ],
   "source": [
    "xrange = np.arange(NxT)\n",
    "centre = np.sum(xrange * Ez)/np.sum(Ez)\n",
    "width = np.sqrt(np.abs(np.sum((xrange-centre)**2*Ez)/np.sum(Ez)))\n",
    "widthLabel = \"Half Width = %4.2f $z_0$\" % (width*b)\n",
    "print(widthLabel)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xrange = np.arange(NxT)\n",
    "widthLabel = \"Half Width = %4.2f $z_0$\" % (width*b)\n",
    "plt.title(widthLabel)\n",
    "xlabel = \"$x_T$ in units of the lattice constant $b$ = %4.2f$z_0$\" % (b)\n",
    "plt.xlabel(xlabel)\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "plt.plot(xrange, Ez)\n",
    "#plt.savefig(\"Shape of the flux-tube.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Fitting to a Gaussian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "centre = np.sum(xrange * Ez)/np.sum(Ez)\n",
    "width = np.sqrt(np.abs(np.sum((xrange-centre)**2*Ez)/np.sum(Ez)))\n",
    "widthLabel = \"Gaussian Width = %4.2f$z_0$\" % (width*b)\n",
    "\n",
    "peak = Ez.max()\n",
    "gaussianFit = lambda t: peak * np.exp(-(t-centre)**2/(2*width**2))\n",
    "plt.plot(gaussianFit(xrange), '-',label='Gaussian')\n",
    "plt.plot(xrange, Ez,'.', label = 'Gauge/Gravity')\n",
    "plt.legend(fontsize = 8)\n",
    "plt.title(widthLabel)\n",
    "xlabel = \"$x_T$ in units of the lattice constant $b$ = %4.2f$z_0$\" % (b)\n",
    "plt.xlabel(xlabel)\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>_{meson}/{gz_0^4}$\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Fitting to an exponential\n",
    "We will fit \n",
    "$$P_{T}\\left(x_{T}\\right)=C_{0}\\exp\\left(-\\frac{|x_{T}|}{\\xi_{FT}}\\right)$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.optimize import curve_fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[4.1264447  0.02633177]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def myFit(x2, maxE, Mglue):\n",
    "    return maxE * np.exp(-Mglue * x2)\n",
    "\n",
    "# data for curve fitting\n",
    "startAt = int(centre + width)\n",
    "endAt = startAt + 100\n",
    "\n",
    "xTrial = xrange[startAt:endAt] - startAt\n",
    "EzTrial = Ez[startAt:endAt]\n",
    "\n",
    "# trial parameters for the fit function\n",
    "maxTrial = 1.0\n",
    "glueMassTrial = 1.0 \n",
    "\n",
    "trialParmeters = (maxTrial, glueMassTrial)\n",
    "\n",
    "# Fitting the data\n",
    "optParam, pcov = curve_fit(myFit, xTrial, EzTrial, trialParmeters)\n",
    "maxE, Mglue = optParam\n",
    "\n",
    "print(optParam)\n",
    "\n",
    "# Plotting the fit function\n",
    "xRight = xrange[int(centre):]\n",
    "EzRight = Ez[int(centre):]\n",
    "\n",
    "xLeft = xrange[:int(centre)]\n",
    "EzLeft = Ez[:int(centre)]\n",
    "\n",
    "EzFitExp = myFit(xRight - startAt, maxE, Mglue)\n",
    "endLeft = int(centre - width)\n",
    "startLeft = endLeft - 100\n",
    "EzFitLeft = myFit(endLeft - xLeft, maxE, Mglue)\n",
    "plt.ylim([0, Ez.max() + 0.1])\n",
    "plt.plot(xRight, EzRight, 'o')\n",
    "plt.plot(xLeft, EzLeft, 'o')\n",
    "plt.plot(xRight, EzFitExp)\n",
    "plt.plot(xLeft,EzFitLeft)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "titleLable = \" $M^{-1}_{glueball}$ = %4.2f\" % (1/ Mglue * b )\n",
    "plt.ylim([0, Ez.max() + 0.2])\n",
    "plt.xlabel(\"$x_2$ in units of $a$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_2)}|\\Omega>_{meson}/{z_0^4}$\")\n",
    "\n",
    "plt.plot(xrange, Ez, '.', label = 'Gauge/Gravity')\n",
    "plt.plot(xRight, EzFitExp, '.', label = 'Exponential')\n",
    "plt.plot(xLeft, EzFitLeft, '.')\n",
    "plt.legend()\n",
    "plt.title(titleLable)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ArXiV - 2/anc/flucRectString.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Full Multi Grid Solution of the Dilaton Field Equation in Three Dimensions For a Very Long Open String: With Random Radial Fluctuations\n",
    "##### Vikram Vyas"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### About this notebook\n",
    "This notebook was used to do the numerical calculations described in the section 4.2 of the accompanying paper \"Flux-tubes and their intrinsic shape in confining gauge theories with gravitational dual\" Please feel free to use it for any accademic purpose. For any comments or clarification send me an email: vikram@physicsinfield.org\n",
    "\n",
    "#### How to use this notebook\n",
    "\n",
    "The notebook requires the python files:\n",
    "\n",
    "utility_3DimMG.py\n",
    "\n",
    "\n",
    "#### References\n",
    "\n",
    "For multigrid algorithm used see:\n",
    "\n",
    "J. Stewart. Python for Scientists. Cambridge University Press, 2017.\n",
    "\n",
    "and the python implementation\n",
    "\n",
    "https://github.com/AbhilashReddyM/GeometricMultigrid\n",
    "\n",
    "\n",
    "#### Acknowledgments\n",
    "I would like to thank the world wide community of python developers.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Python preliminaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "# for plotting\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "# for using Cython\n",
    "%load_ext Cython\n",
    "\n",
    "# For random numbers\n",
    "import random\n",
    "\n",
    "# for time stamp on graphics\n",
    "import time\n",
    "seconds = time.time()\n",
    "local_time = time.ctime(seconds)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Utility functions for Multigrid"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This module imports functions used in implementing multigrid algorithm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from utility_3DimMG import L2_norm, prolong_lin, restric, restrict_hw"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Cython implementation of the relaxation algorithm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "cimport numpy as np\n",
    "cimport cython\n",
    "@cython.boundscheck(False) # turn of bounds-checking for entire function\n",
    "@cython.wraparound(False)\n",
    "@cython.cdivision(True)\n",
    "\n",
    "cdef A(float a, float nz):\n",
    "    return (1.0/( a * nz))**3\n",
    "\n",
    "\n",
    "cdef B(float sigma, float a, float nz):\n",
    "    return sigma**2 * ((1.0 /(a * nz))**3 - a * nz)\n",
    "\n",
    "\n",
    "cdef C(float sigma, float a, float nz):\n",
    "    return 4*A(a, nz+0.5)+B(sigma, a, nz-0.5)+B(sigma, a, nz+0.5)\n",
    "\n",
    "\n",
    "# solving L(error) = errorCentre - errorB - errorZ = source\n",
    "def updateError(float sigma, int Nz, int Nx1, int Nx2,  \n",
    "                np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,  \n",
    "                np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] source):\n",
    "    \n",
    "        cdef int nz, nx1, nx2\n",
    "        cdef float a, D, deltaPhiB, deltaPhiZ, newPhi\n",
    "        \n",
    "        # lattice constant in the units of z_0\n",
    "        a = 1.0/(Nz-1)\n",
    "        \n",
    "        for nz in range(1, Nz - 1):\n",
    "            for nx1 in range(1, Nx1 - 1):\n",
    "                for nx2 in range(1, Nx2 - 1):\n",
    "                    if nz == Nz-2:\n",
    "                        phi[Nz - 1, nx1, nx2] = phi[Nz - 2, nx1, nx2] # Neumann B.C. at z = Nz\n",
    "                    deltaPhiB = A(a, nz + 0.5) * (phi[nz, nx1+1, nx2]+phi[nz, nx1-1, nx2]+phi[nz, nx1, nx2+1]+phi[nz, nx1, nx2-1])\n",
    "                    deltaPhiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1, nx2] + B(sigma, a, nz-0.5)*phi[nz-1, nx1, nx2]\n",
    "                    newPhi = (1.0/C(sigma, a, nz)) * (deltaPhiB + deltaPhiZ + source[nz, nx1, nx2])\n",
    "                    phi[nz, nx1, nx2] = newPhi\n",
    "\n",
    "def relaxError(float sigma, int Nz, int Nx1, int Nx2,  \n",
    "               np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,  \n",
    "               np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] source, int nit = 1):\n",
    "    cdef int ii\n",
    "    for ii in range(nit):\n",
    "        updateError(sigma, Nz, Nx1, Nx2, phi, source)\n",
    "    return phi\n",
    "\n",
    "def residue(float sigma, int Nz, int Nx1, int Nx2, \n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,\n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] jSource, \n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] residue):\n",
    "    \n",
    "    # L(phi) = phiCentre - phiB - phiZ = jSource\n",
    "    # res = jSource - L(phi)\n",
    " \n",
    "    # lattice constant in the units of z_0 = 1\n",
    "    a = 1.0/(Nz - 1.0)\n",
    "    \n",
    "    #residue = np.zeros((Nz, Nx1, Nx2), float)\n",
    "    for nz in range(1, Nz - 1):\n",
    "        for nx1 in range(1, Nx1 - 1):\n",
    "            for nx2 in range(1, Nx2 - 1):\n",
    "                if nz == Nz-2:\n",
    "                        phi[Nz - 1, nx1, nx2] = phi[Nz - 2, nx1, nx2] # Neumann B.C. at z = Nz\n",
    "                phiCentre = C(sigma, a, nz) * phi[nz, nx1, nx2]\n",
    "                phiB = A(a, nz + 0.5) * (phi[nz, nx1+1, nx2]+phi[nz, nx1-1, nx2]+phi[nz, nx1, nx2+1]+phi[nz, nx1, nx2-1])\n",
    "                phiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1, nx2] + B(sigma, a, nz-0.5)*phi[nz-1, nx1, nx2]\n",
    "                residue[nz, nx1, nx2] = jSource[nz, nx1, nx2] + (phiB + phiZ - phiCentre)\n",
    "    return residue"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Multigrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def V_cycle(sigma, nz, nx1, nx2, num_levels, phi, source, level=1):\n",
    "    \n",
    "    # solve exactly at the bottom layer - recursion ends here\n",
    "    if (level==num_levels):\n",
    "        phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=100)\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Relax L(phi) = source on this grid and calculate the residue\n",
    "    phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=75)\n",
    "    res = np.zeros_like(phi)\n",
    "    res = residue(sigma, nz, nx1, nx2, phi, source, res)\n",
    "    \n",
    "    \n",
    "    #Step 2: Restrict residual to coarse grid\n",
    "    res_c = restrict_hw(res)\n",
    "    \n",
    "    #Step 3:Solve Le_c=res_c on the coarse grids recursively\n",
    "    coarseGridShape = np.shape(res_c)\n",
    "    NzC, Nx1C, Nx2C = coarseGridShape[0], coarseGridShape[1], coarseGridShape[2]\n",
    "    err_c = np.zeros_like(res_c)\n",
    "    err_c = V_cycle(sigma, NzC, Nx1C, Nx2C, num_levels, err_c, res_c, level+1)\n",
    "    \n",
    "    \n",
    "    #Step 4: Interpolate(prolong) e_c to fine grid and add to phi\n",
    "    phi = phi + prolong_lin(err_c)\n",
    "    \n",
    "    #Step 5: Relax L(phi) = source on this grid \n",
    "    phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=75)\n",
    "    \n",
    "    return phi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FMG(sigma, nz, nx1, nx2, num_levels, source, nv=1, level=1):\n",
    "    # solve exactly at the bottom layer \n",
    "    \n",
    "    if (level==num_levels):\n",
    "        phi = np.zeros_like(source)\n",
    "        phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=100)\n",
    "        print(\"solved the bottom grid\")\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Restrict the rhs to a coarse grid\n",
    "    source_c = restrict_hw(source)\n",
    "    \n",
    "    #Step 2: Solve the coarse grid problem using FMG\n",
    "    coarseGridShape = np.shape(source_c)\n",
    "    NzC, Nx1C, Nx2C = coarseGridShape[0], coarseGridShape[1], coarseGridShape[2]\n",
    "    current_level = level + 1\n",
    "    phi_c = FMG(sigma, NzC, Nx1C, Nx2C, num_levels, source_c, nv, current_level)\n",
    "    \n",
    "    #Step 3: Interpolate phi_c to the fine grid\n",
    "    phi = prolong_lin(phi_c)\n",
    "    \n",
    "    \n",
    "    #step 4: Execute 'nv' V-cycles\n",
    "    for _ in range(nv):\n",
    "        phi = V_cycle(sigma, nz, nx1, nx2, num_levels-level, phi, source)\n",
    "    print(\"finished V-cycles for level = \", num_levels-level)\n",
    "    return phi"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Geometry of the fine lattice\n",
    "Length along the radial direction in the units of lattice constants $a$. Lattice constant along $X_1$ and $X_2$ is $b =\\sigma a$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "num_levels = 6\n",
    "Lz = Lx1 = Lx2 = 2**(num_levels + 1)\n",
    "a = 1.0/Lz\n",
    "sigma = 20.0\n",
    "b = a * sigma\n",
    "print(\"L = \", Lz, \"a = \", a ,\"b = sigma * a = \",  b)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For each direction, the number of points is one more than the length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "Nz = Lz + 1\n",
    "Nx1 = Lx1 + 1\n",
    "Nx2 = Lx2 + 1\n",
    "print(Lz, Nz)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Dilaton field\n",
    "Initially set to zero. This also implements the homogenous Dirichlet on all boundaries\n",
    " we will implement Neumann BC on $z = L_z$ plane in the relaxation algorithm."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "Phi = np.zeros((Nz,Nx1,Nx2), float)                                    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Source function for a very long open string\n",
    "We will approximate the open string connecting a quark and an antiquark when $L_{q\\bar{q}}>> z_0$ by a rectangular string"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "NzM = Lz - 1\n",
    "g = -10 # negative sign is to incorporate L(phi) = - stringSource"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "stringShape = np.zeros((Nz, Nx1, Nx2), float) # empty array to hold the string shape\n",
    "StringSource = np.zeros((Nz, Nx1, Nx2), float) # empty array to hold the source array\n",
    "\n",
    "Lboundary = sigma # length of the boundary region in units of z0\n",
    "X1quark =  2.0 #  position of the quark in the units of z0\n",
    "X1qbar = Lboundary - X1quark\n",
    "Lqqbar = Lboundary - 2.0 * X1quark\n",
    "\n",
    "Nx1quark = int(X1quark/b)\n",
    "Nx1qbar = int(X1qbar/b)\n",
    "\n",
    "print(\"X1quark = \", X1quark, \"  Nx1quark = \", Nx1quark, \" X1qbar = \", X1qbar, \"  Nx1qbar = \", Nx1qbar)\n",
    "print(\"Lqqbar = \", Lqqbar)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "Nx2Centre = int(Nx2/2.0)\n",
    "NzTop = NzM\n",
    "\n",
    "# Left  and right leg string is parametrized by z coordinate\n",
    "for iz in range(1, NzTop):\n",
    "    \n",
    "    # square root of the induced determinant\n",
    "    zString = iz * a\n",
    "    fzSqrt = (1-zString**4)**(0.5)\n",
    "    gSqrt = 1.0 / (zString**2 * fzSqrt)\n",
    "    \n",
    "    srsLeg = g * sigma * gSqrt\n",
    "    # Left leg\n",
    "    stringShape[iz, Nx1quark, Nx2Centre] = 1.0\n",
    "    StringSource[iz, Nx1quark, Nx2Centre] = srsLeg * stringShape[iz, Nx1quark, Nx2Centre]\n",
    "    \n",
    "    # Right leg\n",
    "    stringShape[iz, Nx1qbar, Nx2Centre] = 1.0\n",
    "    StringSource[iz, Nx1qbar, Nx2Centre] = srsLeg * stringShape[iz, Nx1qbar, Nx2Centre]\n",
    "    \n",
    "# Top string is parametrized by x_1 coordinate\n",
    "\n",
    "# generate a random configuration \n",
    "zIntRandStr = np.zeros(Nx1, int)\n",
    "\n",
    "for ix in range(Nx1quark, Nx1qbar+1):\n",
    "    zIntRandStr[ix] = random.randint(NzTop - 10, NzTop)\n",
    "\n",
    "\n",
    "for ix in range(Nx1quark, Nx1qbar):\n",
    "    \n",
    "    NzC = zIntRandStr[ix]\n",
    "    zStr = a * zIntRandStr[ix]\n",
    "   \n",
    "    # dZ/dx\n",
    "    zPrime = (zIntRandStr[ix+1] - zIntRandStr[ix])/sigma\n",
    "    \n",
    "    # f(z)\n",
    "    fZ = 1.0 - zStr**4\n",
    "    \n",
    "    #print(\"Z(x) = \", zStr, \" f(z) = \", fZ)\n",
    "    \n",
    "    #square root of det\n",
    "    warp = (1 + ((zPrime**2)/fZ))\n",
    "    gSqrt = warp/zStr**2 \n",
    "    \n",
    "    srsTop = g * sigma * gSqrt\n",
    "    \n",
    "    stringShape[NzC, ix, Nx2Centre] = 1.0\n",
    "    StringSource[NzC, ix, Nx2Centre] = srsTop * stringShape[NzC, ix, Nx2Centre]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "z, x, y = stringShape.nonzero()\n",
    "%matplotlib auto\n",
    "fig = plt.figure()\n",
    "\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "# remove the tick marks\n",
    "ax.grid(False)\n",
    "plt.setp(ax.get_xticklabels(), visible=False)\n",
    "plt.setp(ax.get_yticklabels(), visible=False)\n",
    "ax.tick_params(axis='both', which='both', length=0)\n",
    "\n",
    "\n",
    "ax.scatter(x, y, z, zdir='z', c= 'red')\n",
    "#ax.plot(x,y,z, zdir='z', c='red')\n",
    "#ax.plot(x,y,z)\n",
    "#plt.show()\n",
    "#plt.savefig(\"Rectangular String\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solving using FMG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "Phi = FMG(sigma, Nz, Nx1, Nx2, num_levels, StringSource, nv = 20 , level = 1 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "res = np.zeros_like(Phi)\n",
    "res = residue(sigma, Nz, Nx1, Nx2, Phi, StringSource, res)\n",
    "resL2Norm = L2_norm(res, a)\n",
    "print(\"Final residue = \", round(resL2Norm, 3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "colorinterpolation = 50\n",
    "colourMap = plt.cm.jet \n",
    "X1, Z = np.meshgrid(np.arange(0, Nz), np.arange(0, Nx1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "nx2C = int(Nx2/2)\n",
    "dilatonInStringPlane = Phi[:, :, nx2C]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.contourf(Z, X1, dilatonInStringPlane.T, colorinterpolation, cmap=colourMap)\n",
    "plt.colorbar()\n",
    "label = \"$L_{qq}$ = %4.2f$z_0$\" % (Lqqbar)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_L$\")\n",
    "plt.ylabel(\"$z$\")\n",
    "# remove the tick marks\n",
    "#ax3 = plt.axes()\n",
    "#plt.setp(ax3.get_xticklabels(), visible=False)\n",
    "#plt.setp(ax3.get_yticklabels(), visible=False)\n",
    "#ax3.tick_params(axis='both', which='both', length=0)\n",
    "figCaption = \"Dilaton_Field\" + str(Lqqbar)+\".png\"\n",
    "plt.savefig(figCaption)\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Calculating $z_0^4<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}}\\left(x_1, x_2 \\right)|\\Omega>_{q\\bar{q}}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def B(a, nz):\n",
    "    return (1.0 /(a * nz))**3 - a * nz\n",
    "Ez = - (B(a, 0.5)/a) * Phi[1, :, :]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Ploting the thickness in the central plane"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "nx1c = int(Nx1/2)\n",
    "EzT =  - (B(a, 0.5)/a) * Phi[1, nx1c, :]\n",
    "xTrange = np.arange(Nx2)\n",
    "#\n",
    "# rescale to delinate\n",
    "EzCutoff =  EzT.max() #23.3\n",
    "EzT[EzT > EzCutoff] = EzCutoff\n",
    "print(\"Max Transverse Field = \", EzT.max(), \"Ez Cutoff = \", EzCutoff)\n",
    "#\n",
    "centre = np.sum(xTrange * EzT)/np.sum(EzT)\n",
    "widthCoord = np.sqrt(np.abs(np.sum((xTrange-centre)**2*EzT)/np.sum(EzT)))\n",
    "#print(\"Width in the central plane = \", widthCoord)\n",
    "physicalWidth = round(widthCoord * sigma * a, 2)\n",
    "print(\"Half Width in the central plane in the units of $z_0$ = \", physicalWidth)\n",
    "#\n",
    "label = \"Half width in transverse central plane = %4.2f$z_0$\" % (physicalWidth)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_T$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "plt.plot(xTrange, EzT)\n",
    "figCaption = \"Half width in Central Plane\" + str(Lqqbar)+ local_time + \".png\"\n",
    "plt.savefig(figCaption)\n",
    "plt.show()\n",
    "EzTmax = np.max(EzT)\n",
    "print(round(np.max(EzT), 1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Width in the plane containing the quark"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Flux in the transverse plane containg the quark\n",
    "EzQ =  - (B(a, 0.5)/a) * Phi[1, Nx1quark, :]\n",
    "# rescale to delinate\n",
    "#EzCutoff = 23.3\n",
    "EzQ[EzQ > EzCutoff] = EzCutoff\n",
    "# Width of cutoff distribution\n",
    "#\n",
    "centre = np.sum(xTrange * EzQ)/np.sum(EzQ)\n",
    "widthCoord = np.sqrt(np.abs(np.sum((xTrange-centre)**2*EzQ)/np.sum(EzQ)))\n",
    "\n",
    "physicalWidthInQuarkPlane = round(widthCoord * sigma * a, 2)\n",
    "print(\"Half Width in the quark plane in the units of $z_0$ = \", physicalWidthInQuarkPlane)\n",
    "#\n",
    "# Labels\n",
    "label = \"Half width in transvese quark plane = %4.2f$z_0$ \" % (physicalWidthInQuarkPlane)\n",
    "\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_T$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "# Caption\n",
    "figCaption = \"Half width in the Quark Plane\" + str(Lqqbar)+ local_time + \".png\"\n",
    "\n",
    "#\n",
    "plt.plot(xTrange, EzQ)\n",
    "plt.savefig(figCaption)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plotting the flux-tube"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "X1, X2 = np.meshgrid(np.arange(0, Nx1), np.arange(0, Nx2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "EzR = Ez"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#EzCutoff = 23.3 # 1.0 * EzTmax\n",
    "EzR[EzR > EzCutoff] = EzCutoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.contourf(X1, X2, EzR.T, colorinterpolation, cmap=colourMap)\n",
    "\n",
    "# Set Colorbar\n",
    "#plt.colorbar()\n",
    "\n",
    "# Show the result in the plot window\n",
    "figLegend = \"Fluxtube \" + \"Lqqbar = \" + str(Lqqbar) + \"Lz = \" + str(Lz) + \"simga = \" + str(sigma) + local_time + \".png\"\n",
    "label = \"Normalized flux distribution. $L_{qq}$ = %4.2f$z_0$\" % (Lqqbar)\n",
    "# Create Figure and Axes instances \n",
    "label = \"Distance between the quark and the antiquark  %4.2f$z_0$\" % (Lqqbar)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_1$\")\n",
    "plt.ylabel(\"$x_2$\")\n",
    "#ax.set_yticklabels([])\n",
    "#ax.set_xticklabels([])\n",
    "plt.savefig(figLegend)\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "z, x, y = stringShape.nonzero()\n",
    "%matplotlib auto\n",
    "fig = plt.figure()\n",
    "\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "ax.scatter(x, y, z, zdir='z', c= 'red')\n",
    "#ax.plot(x. y, z, zdir='z', c = 'red')\n",
    "cset = ax.contourf(X1, X2, EzR.T, zdir='z', offset = 0, origin = 'image', cmap=colourMap)\n",
    "ax.set_xlim(0,Nx1)\n",
    "ax.set_ylim(0, Nx2)\n",
    "plt.axis('off')\n",
    "\n",
    "plt.xlabel(\"$x_L$\")\n",
    "plt.ylabel(\"$x_T$\")\n",
    "\n",
    "ax.grid(False)\n",
    "\n",
    "# remove the tick marks\n",
    "plt.setp(ax.get_xticklabels(), visible=False)\n",
    "plt.setp(ax.get_yticklabels(), visible=False)\n",
    "ax.tick_params(axis='both', which='both', length=0)\n",
    "fig.colorbar(cset, shrink = 0.5, aspect = 5)\n",
    "\n",
    "#Caption\n",
    "label = \"Distance between the quark and the antiquark  %4.2f$z_0$\" % (Lqqbar)\n",
    "#label = \"Open string flux-tube duality\"\n",
    "#plt.title(label)\n",
    "\n",
    "figLegend = \"LzM = \" + str((NzM +1) * a) + \"Lz = \" + str(Lz) + \"simga = \" + str(sigma)\n",
    "print(figLegend)\n",
    "plt.show()\n",
    "figTitle =  \"openString \"+ \"Lqqbar = \" + str(Lqqbar) + \"simga = \" + str(sigma) + local_time  + \".png\"\n",
    "plt.savefig(figTitle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> ArXiV - 2/anc/utility_2DimMG.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Aug 24 09:34:26 2018

Modfified for two dimensions 15 Nov 2018

@author: vikram
"""

# Utility function for implementing MG in two dimensions

import numpy as np

# Norm of an array $U$ on a lattice with latice constant $a$

def L2_norm(U, a):
    return np.sqrt(a**(2)*np.sum(U**2)) # a**2 is the volume element of the elementry square of the lattice

### Prolongation function to taken an array from a coarse grid to a fine grid
#Length of the find grid in each of the two directions is twice of the length of the coarse grid.
#$L_{fine} = 2 * L_{coarse}$ The number of points along each direction is 
#$$N_{fine} = L_{fine} + 1 = 2 * L_{coarse} + 1 = 2 * (N_{coarse} - 1) + 1 = 2 * N_{coarse} - 1$$

def prolong_lin(uCoarse):
    
    # Find the shape of the fine grid field from the coarse grid field
    uShape = (2 * np.shape(uCoarse)[0] - 1, 2 * np.shape(uCoarse)[1] - 1)
    
    # creating empty fine grid field
    uPro = np.zeros(uShape, float)
    
    #On even sites we just copy the values of uCoarse
    uPro[0: :2, 0: :2] = uCoarse[0:, 0:]
    
    # edges along the z axsis
    uPro[1:-1:2, 0: :2] = 0.5 * (uCoarse[0:-1, 0: ] + uCoarse[1: , 0: ])
    
    # edges along the x_T axsis
    uPro[0: :2, 1:-1:2] = 0.5 * (uCoarse[0: , 0:-1] + uCoarse[0: , 1: ])
    
    
    # Faces in z-x_T plane
    uPro[1:-1:2, 1:-1:2] = 0.25 * (uCoarse[0:-1: , 0:-1 ] + uCoarse[1: , 0:-1 ] 
                                           + uCoarse[0:-1 , 1: ] + uCoarse[1: , 1: ])
    
    # return the prolonged field on fine lattice
    return uPro

# Restriction function to taken an array from a fine grid to a coarse grid
# The length of coarse grid in each direction is half of the fine grid
# $$L_{coarse} = L_{fine}/2$$
# Number of points on the coarse grid, along each direction is
# $$N_{coarse} = L_{coarse} + 1 = L_{fine}/2 + 1 = (N_{fine} - 1)/2 + 1 = N_{fine}/2 + 1/2$$
    
#### Restriction by decimation

def restric(uFine):
    
    # Find the shape of the coarse grid from the fine grid field
    Shape = (int(np.shape(uFine)[0]/2 + 1), int(np.shape(uFine)[1]/2 + 1))
    
    # Create an empty field on the coarse grid
    uCoarse = np.zeros(Shape, float)
    
    # decimation
    uCoarse = uFine[0: :2, 0: :2]
    
    # return the decimated field
    return uCoarse

#### Restriction with half-wighting
def restrict_hw(Ufine):
    UcoarseShape = (int(np.shape(Ufine)[0]/2 + 1), int(np.shape(Ufine)[1]/2 + 1))
    
    Ucoarse = np.empty(UcoarseShape, float)
    
    # Interior points
    Ucoarse[1:-1, 1:-1] = 0.5 * Ufine[2:-1:2, 2:-1:2] + \
                                (1.0/(2.0 * 4.0)) * ( Ufine[2:-1:2, 1:-2:2] + Ufine[2:-1:2, 3: :2] \
                                                    + Ufine[1:-2:2, 2:-2:2] + Ufine[3: :2, 2:-1:2] )
    
    # Boundary points
    Ucoarse[0,  0: ] = Ufine[0,  0: :2]
    Ucoarse[-1, 0: ] = Ufine[-1, 0: :2]
    Ucoarse[0: , 0 ] = Ufine[0: :2,  0]
    Ucoarse[0: , -1] = Ufine[0: :2, -1]
   
    
    return Ucoarse
    

==> ArXiV - 2/anc/utility_3DimMG.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Aug 24 09:34:26 2018

@author: vikram
"""

# Utility function for implementing MG in three dimensions

import numpy as np

# Norm of an array $U$ on a lattice with latice constant $a$

def L2_norm(U, a):
    return np.sqrt(a**(3)*np.sum(U**2)) # a**3 is the volume element of the elementry cube of the lattice

### Prolongation function to taken an array from a coarse grid to a fine grid
#Length of the find grid in each of the three directions is twice of the length of the coarse grid.
#$L_{fine} = 2 * L_{coarse}$ The number of points along each direction is 
#$$N_{fine} = L_{fine} + 1 = 2 * L_{coarse} + 1 = 2 * (N_{coarse} - 1) + 1 = 2 * N_{coarse} - 1$$

def prolong_lin(uCoarse):
    
    # Find the shape of the fine grid field from the coarse grid field
    uShape = (2 * np.shape(uCoarse)[0] - 1, 2 * np.shape(uCoarse)[1] - 1, 2 * np.shape(uCoarse)[2] - 1)
    
    # creating empty fine grid field
    uPro = np.zeros(uShape, float)
    
    #On even sites we just copy the values of uCoarse
    uPro[0: :2, 0: :2, 0: :2] = uCoarse[0:, 0:, 0:]
    
    # edges along the z axsis
    uPro[1:-1:2, 0: :2, 0: :2] = 0.5 * (uCoarse[0:-1, 0: , 0: ] + uCoarse[1: , 0: , 0: ])
    
    # edges along the x_1 axsis
    uPro[0: :2, 1:-1:2, 0: :2] = 0.5 * (uCoarse[0: , 0:-1, 0:] + uCoarse[0: , 1: , 0: ])
    
    # edges along the x_2 axsis
    uPro[0: :2, 0: :2, 1:-1:2] = 0.5 * (uCoarse[0: , 0: , 0:-1] + uCoarse[0: , 0: , 1:])
    
    # Faces in z-x_1 plane
    uPro[1:-1:2, 1:-1:2, 0: :2] = 0.25 * (uCoarse[0:-1: , 0:-1 , 0: ] + uCoarse[1: , 0:-1 , 0: ] 
                                           + uCoarse[0:-1 , 1: , 0: ] + uCoarse[1: , 1: , 0: ])
    
    # Faces in x_1-x_2 plane
    uPro[0: :2, 1:-1:2, 1:-1:2] = 0.25 * (uCoarse[0: , 0:-1, 0:-1] + uCoarse[0: , 1: , 0:-1] 
                                     + uCoarse[0: , 1: , 1: ] + uCoarse[0: , 0:-1, 1:])
    
    # Faces in x_2-z plane
    uPro[1:-1:2, 0: :2, 1:-1:2] = 0.25 * (uCoarse[0:-1, 0: , 0:-1] + uCoarse[0:-1, 0: , 1:] 
                                     + uCoarse[1: , 0: , 1:] + uCoarse[1:, 0:, 0:-1])
    
    # Points at the centre of the fine grid cube
    uPro[1:-1:2, 1:-1:2, 1:-1:2] = 0.125 * (uCoarse[0:-1, 0:-1, 0:-1] + uCoarse[1: , 0:-1, 0:-1]
                                       + uCoarse[1: , 1:, 0:-1] + uCoarse[0:-1, 1: , 0:-1]
                                       + uCoarse[0:-1, 1:, 1: ] + uCoarse[1: , 1: , 1:] 
                                       + uCoarse[1:, 0:-1, 1: ] + uCoarse[0:-1, 0:-1, 1:]) 
    
    # return the prolonged field on fine lattice
    return uPro

# Restriction function to taken an array from a fine grid to a coarse grid
# The length of coarse grid in each direction is half of the fine grid
# $$L_{coarse} = L_{fine}/2$$
# Number of points on the coarse grid, along each direction is
# $$N_{coarse} = L_{coarse} + 1 = L_{fine}/2 + 1 = (N_{fine} - 1)/2 + 1 = N_{fine}/2 + 1/2$$
    
#### Restriction by decimation

def restric(uFine):
    
    # Find the shape of the coarse grid from the fine grid field
    Shape = (int(np.shape(uFine)[0]/2 + 1), int(np.shape(uFine)[1]/2 + 1), int(np.shape(uFine)[2]/2 + 1))
    
    # Create an empty field on the coarse grid
    uCoarse = np.zeros(Shape, float)
    
    # decimation
    uCoarse = uFine[0: :2, 0: :2, 0: :2]
    
    # return the decimated field
    return uCoarse

#### Restriction with half-wighting
def restrict_hw(Ufine):
    UcoarseShape = (int(np.shape(Ufine)[0]/2 + 1), int(np.shape(Ufine)[1]/2 + 1), int(np.shape(Ufine)[2]/2 + 1))
    Ucoarse = np.empty(UcoarseShape, float)
    
    # Interior points
    Ucoarse[1:-1, 1:-1, 1:-1] = 0.5 * Ufine[2:-1:2, 2:-1:2, 2:-1:2] + \
                                (1.0/(2.0 * 6.0)) * ( Ufine[1:-2:2, 2:-1:2, 2:-1:2] + Ufine[3: :2, 2:-1:2, 2:-1:2] \
                                                    + Ufine[2:-2:2, 1:-2:2, 2:-1:2] + Ufine[2:-1:2, 3: :2, 2:-1:2] \
                                                    + Ufine[2:-2:2, 2:-2:2, 1:-2:2] + Ufine[2:-1:2, 2:-1:2, 3: :2])
    
    # Boundary points
    Ucoarse[0, 0: , 0: ] = Ufine[0, 0: :2, 0: :2]
    Ucoarse[-1, 0: , 0:] = Ufine[-1, 0: :2, 0: :2]
    Ucoarse[0: , 0, 0: ] = Ufine[0: :2, 0, 0: :2]
    Ucoarse[0: , -1, 0:] = Ufine[0: :2, -1, 0: :2]
    Ucoarse[0: , 0: , 0] = Ufine[0: :2, 0: :2, 0]
    Ucoarse[0: , 0: ,-1] = Ufine[0: :2, 0: :2, -1]
    
    return Ucoarse
    

==> anc/AiStringSource.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Tue Aug 21 14:02:06 2018

@author: vikram
"""

import numpy as np
import scipy
import scipy.interpolate


class StringSource:
    """
        A string source gives the source function for the dilaton field equation corresponding to
        an open string.
    """
    def __init__(self, sqrtOfgtHooft, sigma, Ztop, N1, N2, N3):

        self.g = sqrtOfgtHooft
        self.Nz, self.Nx1, self.Nx2 = N1, N2, N3
        self.NzM = Ztop                          # z-coordinate of the top of the string 
        self.a = 1.0/(self.Nz - 1.0)
        self.sigma = sigma
        self.b = self.a * sigma # lattice constant for X1 and X2
        
        
    def Xprime(self, nzString):
        """ String is described as X(z) this function calculated dX/dz at a given pont nzString """
        a = self.a
        Z = float(nzString * a)
        zM = float(self.NzM * a)
        fz = (1-Z**4)
        gz = ((zM/Z)**4 - 1)
        return (1.0)/np.sqrt(gz * fz )
    
    def stringShape(self):
        """Calculates the shape function X(z) """
        
        Nz, Nx1, Nx2 = self.Nz, self.Nx1, self.Nx2
        Nzm = self.NzM
        a = self.a
        b = self.b
        
        stringShape = np.zeros((Nz, Nx1, Nx2), float)
        
        stringShape[Nzm, int(Nx1/2), int(Nx2/2)] = 1.0 # centre of the string
        
        # auxilary arrays for plotting and interpolation
        NzString = np.zeros(Nzm-2)
        NxRightString = np.zeros(Nzm - 2 , float) # to store the x1 coordinate of the string
        
        # initializing
        xs1R = float(Nx1/2 * b) # centre of the string - initial position to integrate from
        nx2C = int(Nx2/2) # string is in z-x1 plane
        
        # integrating 
        for nz in np.arange(Nzm - 1, 1, -1):
    
            delta = self.Xprime(nz + 0.5) # calculating the derivative in the middle of two points 
            xs1R = xs1R + a * delta     # right point
            nxs1R = int(xs1R/b)         # right coordinate of the point in unit of b
            nxs1L = (Nx1 - 1) - nxs1R   # coordinate of the symmetric left point
        
            NzString[nz-2] = nz
            NxRightString[nz-2] = nxs1R
    
            #shape of the string 
            stringShape[nz, nxs1R, nx2C] = 1.0
            stringShape[nz, nxs1L, nx2C] = 1.0
        
        # interpolating the x1 coordinates
        NxC = int((Nx1 - 1)/ 2) # Centre of the String on the x1 axis
        
        # end points of the string
        NxR = NxRightString[0] # Right end point of the string on the x1 axis
        NxL = (Nx1 - 1) - NxR  # Left end point of the string on the x1 axis
        
        # We obtain the function $Z(x)$ for the shape of the string by interpolating 
        ZStringFunc =  scipy.interpolate.interp1d(NxRightString, NzString, fill_value='extrapolate')
        
        # Add the missing points
        for nx in np.arange(NxC, NxR - 5):
            nxi = int(nx)
            nz = int(ZStringFunc(nx))
            if stringShape[nz, nxi, nx2C] == 0:
                stringShape[nz, nxi, nx2C] = 1                 # filling the right side
                stringShape[nz, (Nx1 - 1) - nxi, nx2C] = 1     # filling the left side
        
        # Dilaton source array sourced by the open string
        g = self.g
        sigma = self.sigma
    
        DSource = np.zeros((Nz, Nx1, Nx2), float)
        for nz in range(1, Nzm + 1):
            for nx1 in range(1, Nx1):
                DSource[nz, nx1, nx2C] = sigma * (Nzm * a) ** 2 * g * (1/ (nz * a)) ** 4 * stringShape[nz, nx1, nx2C]
                
        # returning shape and the Dilaton source array
        return stringShape, DSource, NxR, NxL
        

==> anc/RectangularString.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Full Multi Grid Solution of the Dilaton Field Equation in Three Dimensions For a Long Rectangular String\n",
    "##### Vikram Vyas"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### About this notebook\n",
    "This notebook was used to do the numerical calculations described in the section 4.2 of the accompanying paper \"Flux-tubes and their intrinsic shape in confining gauge theories with gravitational dual\" Please feel free to use it for any accademic purpose. For any comments or clarification send me an email: vikram@physicsinfield.org\n",
    "\n",
    "#### How to use this notebook\n",
    "\n",
    "The notebook requires the python files:\n",
    "\n",
    "utility_3DimMG.py\n",
    "\n",
    "\n",
    "#### References\n",
    "\n",
    "For multigrid algorithm used see:\n",
    "\n",
    "J. Stewart. Python for Scientists. Cambridge University Press, 2017.\n",
    "\n",
    "and the python implementation\n",
    "\n",
    "https://github.com/AbhilashReddyM/GeometricMultigrid\n",
    "\n",
    "\n",
    "#### Acknowledgments\n",
    "I would like to thank the world wide community of python developers.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Python preliminaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "# for plotting\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "# for using Cython\n",
    "%load_ext Cython\n",
    "\n",
    "# For random numbers\n",
    "import random\n",
    "\n",
    "# for time stamp on graphics\n",
    "import time\n",
    "seconds = time.time()\n",
    "local_time = time.ctime(seconds)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Utility functions for Multigrid"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This module imports functions used in implementing multigrid algorithm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from utility_3DimMG import L2_norm, prolong_lin, restric, restrict_hw"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Cython implementation of the relaxation algorithm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "cimport numpy as np\n",
    "cimport cython\n",
    "@cython.boundscheck(False) # turn of bounds-checking for entire function\n",
    "@cython.wraparound(False)\n",
    "@cython.cdivision(True)\n",
    "\n",
    "cdef A(float a, float nz):\n",
    "    return (1.0/( a * nz))**3\n",
    "\n",
    "\n",
    "cdef B(float sigma, float a, float nz):\n",
    "    return sigma**2 * ((1.0 /(a * nz))**3 - a * nz)\n",
    "\n",
    "\n",
    "cdef C(float sigma, float a, float nz):\n",
    "    return 4*A(a, nz+0.5)+B(sigma, a, nz-0.5)+B(sigma, a, nz+0.5)\n",
    "\n",
    "\n",
    "# solving L(error) = errorCentre - errorB - errorZ = source\n",
    "def updateError(float sigma, int Nz, int Nx1, int Nx2,  \n",
    "                np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,  \n",
    "                np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] source):\n",
    "    \n",
    "        cdef int nz, nx1, nx2\n",
    "        cdef float a, D, deltaPhiB, deltaPhiZ, newPhi\n",
    "        \n",
    "        # lattice constant in the units of z_0\n",
    "        a = 1.0/(Nz-1)\n",
    "        \n",
    "        for nz in range(1, Nz - 1):\n",
    "            for nx1 in range(1, Nx1 - 1):\n",
    "                for nx2 in range(1, Nx2 - 1):\n",
    "                    if nz == Nz-2:\n",
    "                        phi[Nz - 1, nx1, nx2] = phi[Nz - 2, nx1, nx2] # Neumann B.C. at z = Nz\n",
    "                    deltaPhiB = A(a, nz + 0.5) * (phi[nz, nx1+1, nx2]+phi[nz, nx1-1, nx2]+phi[nz, nx1, nx2+1]+phi[nz, nx1, nx2-1])\n",
    "                    deltaPhiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1, nx2] + B(sigma, a, nz-0.5)*phi[nz-1, nx1, nx2]\n",
    "                    newPhi = (1.0/C(sigma, a, nz)) * (deltaPhiB + deltaPhiZ + source[nz, nx1, nx2])\n",
    "                    phi[nz, nx1, nx2] = newPhi\n",
    "\n",
    "def relaxError(float sigma, int Nz, int Nx1, int Nx2,  \n",
    "               np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,  \n",
    "               np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] source, int nit = 1):\n",
    "    cdef int ii\n",
    "    for ii in range(nit):\n",
    "        updateError(sigma, Nz, Nx1, Nx2, phi, source)\n",
    "    return phi\n",
    "\n",
    "def residue(float sigma, int Nz, int Nx1, int Nx2, \n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,\n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] jSource, \n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] residue):\n",
    "    \n",
    "    # L(phi) = phiCentre - phiB - phiZ = jSource\n",
    "    # res = jSource - L(phi)\n",
    " \n",
    "    # lattice constant in the units of z_0 = 1\n",
    "    a = 1.0/(Nz - 1.0)\n",
    "    \n",
    "    #residue = np.zeros((Nz, Nx1, Nx2), float)\n",
    "    for nz in range(1, Nz - 1):\n",
    "        for nx1 in range(1, Nx1 - 1):\n",
    "            for nx2 in range(1, Nx2 - 1):\n",
    "                if nz == Nz-2:\n",
    "                        phi[Nz - 1, nx1, nx2] = phi[Nz - 2, nx1, nx2] # Neumann B.C. at z = Nz\n",
    "                phiCentre = C(sigma, a, nz) * phi[nz, nx1, nx2]\n",
    "                phiB = A(a, nz + 0.5) * (phi[nz, nx1+1, nx2]+phi[nz, nx1-1, nx2]+phi[nz, nx1, nx2+1]+phi[nz, nx1, nx2-1])\n",
    "                phiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1, nx2] + B(sigma, a, nz-0.5)*phi[nz-1, nx1, nx2]\n",
    "                residue[nz, nx1, nx2] = jSource[nz, nx1, nx2] + (phiB + phiZ - phiCentre)\n",
    "    return residue"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Multigrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def V_cycle(sigma, nz, nx1, nx2, num_levels, phi, source, level=1):\n",
    "    \n",
    "    # solve exactly at the bottom layer - recursion ends here\n",
    "    if (level==num_levels):\n",
    "        phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=100)\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Relax L(phi) = source on this grid and calculate the residue\n",
    "    phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=75)\n",
    "    res = np.zeros_like(phi)\n",
    "    res = residue(sigma, nz, nx1, nx2, phi, source, res)\n",
    "    \n",
    "    \n",
    "    #Step 2: Restrict residual to coarse grid\n",
    "    res_c = restrict_hw(res)\n",
    "    \n",
    "    #Step 3:Solve Le_c=res_c on the coarse grids recursively\n",
    "    coarseGridShape = np.shape(res_c)\n",
    "    NzC, Nx1C, Nx2C = coarseGridShape[0], coarseGridShape[1], coarseGridShape[2]\n",
    "    err_c = np.zeros_like(res_c)\n",
    "    err_c = V_cycle(sigma, NzC, Nx1C, Nx2C, num_levels, err_c, res_c, level+1)\n",
    "    \n",
    "    \n",
    "    #Step 4: Interpolate(prolong) e_c to fine grid and add to phi\n",
    "    phi = phi + prolong_lin(err_c)\n",
    "    \n",
    "    #Step 5: Relax L(phi) = source on this grid \n",
    "    phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=75)\n",
    "    \n",
    "    return phi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FMG(sigma, nz, nx1, nx2, num_levels, source, nv=1, level=1):\n",
    "    # solve exactly at the bottom layer \n",
    "    \n",
    "    if (level==num_levels):\n",
    "        phi = np.zeros_like(source)\n",
    "        phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=100)\n",
    "        print(\"solved the bottom grid\")\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Restrict the rhs to a coarse grid\n",
    "    source_c = restrict_hw(source)\n",
    "    \n",
    "    #Step 2: Solve the coarse grid problem using FMG\n",
    "    coarseGridShape = np.shape(source_c)\n",
    "    NzC, Nx1C, Nx2C = coarseGridShape[0], coarseGridShape[1], coarseGridShape[2]\n",
    "    current_level = level + 1\n",
    "    phi_c = FMG(sigma, NzC, Nx1C, Nx2C, num_levels, source_c, nv, current_level)\n",
    "    \n",
    "    #Step 3: Interpolate phi_c to the fine grid\n",
    "    phi = prolong_lin(phi_c)\n",
    "    \n",
    "    \n",
    "    #step 4: Execute 'nv' V-cycles\n",
    "    for _ in range(nv):\n",
    "        phi = V_cycle(sigma, nz, nx1, nx2, num_levels-level, phi, source)\n",
    "    print(\"finished V-cycles for level = \", num_levels-level)\n",
    "    return phi"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Geometry of the fine lattice\n",
    "Length along the radial direction in the units of lattice constants $a$. Lattice constant along $X_1$ and $X_2$ is $b =\\sigma a$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L =  128 a =  0.0078125 b = sigma * a =  0.15625\n"
     ]
    }
   ],
   "source": [
    "num_levels = 6\n",
    "Lz = Lx1 = Lx2  = 2**(num_levels + 1)\n",
    "a = 1.0/Lz\n",
    "sigma = 20.0\n",
    "b = a * sigma\n",
    "print(\"L = \", Lz, \"a = \", a ,\"b = sigma * a = \",  b)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For each direction, the number of points is one more than the length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "Nz = Lz + 1\n",
    "Nx1 = Lx1 + 1\n",
    "Nx2 = Lx2 + 1\n",
    "#print(Lz, Nz)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Dilaton field\n",
    "Initially set to zero. This also implements the homogenous Dirichlet boundary conditions\n",
    "we will implement Neumann BC on $z = L_z$ plane in the relaxation algorithm."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "Phi = np.zeros((Nz,Nx1,Nx2), float)                                    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Source function for a very long open string\n",
    "We will approximate the open string connecting a quark and an antiquark when $L_{q\\bar{q}}>> z_0$ by a rectangular string"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "NzM = Lz - 64 # rect string is one lattice constant below the horizon\n",
    "g = -10 # negative sign is to incorporate L(phi) = - stringSource"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X1quark =  2.0   Nx1quark =  12  X1qbar =  18.0   Nx1qbar =  115\n",
      "Lqqbar =  16.0\n"
     ]
    }
   ],
   "source": [
    "stringShape = np.zeros((Nz, Nx1, Nx2), float) # empty array to hold the string shape\n",
    "StringSource = np.zeros((Nz, Nx1, Nx2), float) # empty array to hold the source array\n",
    "\n",
    "Lboundary = sigma # length of the boundary region in units of z0\n",
    "X1quark =  2.0 #  position of the quark in the units of z0\n",
    "X1qbar = Lboundary - X1quark\n",
    "Lqqbar = Lboundary - 2.0 * X1quark\n",
    "\n",
    "Nx1quark = int(X1quark/b)\n",
    "Nx1qbar = int(X1qbar/b)\n",
    "\n",
    "print(\"X1quark = \", X1quark, \"  Nx1quark = \", Nx1quark, \" X1qbar = \", X1qbar, \"  Nx1qbar = \", Nx1qbar)\n",
    "print(\"Lqqbar = \", Lqqbar)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "Nx2Centre = int(Nx2/2.0)\n",
    "NzTop = NzM\n",
    "\n",
    "# Left  and right leg string is parametrized by z coordinate\n",
    "for iz in range(1, NzTop):\n",
    "    \n",
    "    # square root of the induced determinant\n",
    "    zString = iz * a\n",
    "    fzSqrt = (1-zString**4)**(0.5)\n",
    "    gSqrt = 1.0 / (zString**2 * fzSqrt)\n",
    "    \n",
    "    srsLeg = g * sigma * gSqrt\n",
    "    # Left leg\n",
    "    stringShape[iz, Nx1quark, Nx2Centre] = 1.0\n",
    "    StringSource[iz, Nx1quark, Nx2Centre] = srsLeg * stringShape[iz, Nx1quark, Nx2Centre]\n",
    "    \n",
    "    # Right leg\n",
    "    stringShape[iz, Nx1qbar, Nx2Centre] = 1.0\n",
    "    StringSource[iz, Nx1qbar, Nx2Centre] = srsLeg * stringShape[iz, Nx1qbar, Nx2Centre]\n",
    "    \n",
    "# Top string is parametrized by x_1 coordinate\n",
    "\n",
    "for ix in range(Nx1quark, Nx1qbar+1):\n",
    "\n",
    "    NzC = NzTop\n",
    "    zTop = NzC * a\n",
    "    #square root of det\n",
    "    gSqrt = 1.0/(zTop**2)\n",
    "    \n",
    "    srsTop = g * sigma * gSqrt\n",
    "    \n",
    "    stringShape[NzC, ix, Nx2Centre] = 1.0\n",
    "    StringSource[NzC, ix, Nx2Centre] = srsTop * stringShape[NzC, ix, Nx2Centre]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "z, x, y = stringShape.nonzero()\n",
    "%matplotlib auto\n",
    "fig = plt.figure()\n",
    "\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "# remove the tick marks\n",
    "ax.grid(False)\n",
    "plt.setp(ax.get_xticklabels(), visible=False)\n",
    "plt.setp(ax.get_yticklabels(), visible=False)\n",
    "ax.tick_params(axis='both', which='both', length=0)\n",
    "\n",
    "\n",
    "ax.scatter(x, y, z, zdir='z', c= 'red')\n",
    "#ax.plot(x,y,z, zdir='z', c='red')\n",
    "#ax.plot(x,y,z)\n",
    "#plt.show()\n",
    "#plt.savefig(\"Rectangular String\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solving using FMG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "solved the bottom grid\n",
      "finished V-cycles for level =  1\n",
      "finished V-cycles for level =  2\n",
      "finished V-cycles for level =  3\n",
      "finished V-cycles for level =  4\n",
      "finished V-cycles for level =  5\n",
      "CPU times: user 26min 59s, sys: 2.26 s, total: 27min 1s\n",
      "Wall time: 26min 12s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "Phi = FMG(sigma, Nz, Nx1, Nx2, num_levels, StringSource, nv = 20 , level = 1 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Final residue =  0.0\n"
     ]
    }
   ],
   "source": [
    "res = np.zeros_like(Phi)\n",
    "res = residue(sigma, Nz, Nx1, Nx2, Phi, StringSource, res)\n",
    "resL2Norm = L2_norm(res, a)\n",
    "print(\"Final residue = \", round(resL2Norm, 3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "colorinterpolation = 50\n",
    "colourMap = plt.cm.jet \n",
    "X1, Z = np.meshgrid(np.arange(0, Nz), np.arange(0, Nx1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "nx2C = int(Nx2/2)\n",
    "dilatonInStringPlane = Phi[:, :, nx2C]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.contourf(Z, X1, dilatonInStringPlane.T, colorinterpolation, cmap=colourMap)\n",
    "plt.colorbar()\n",
    "label = \"$L_{qq}$ = %4.2f$z_0$\" % (Lqqbar)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_L$\")\n",
    "plt.ylabel(\"$z$\")\n",
    "# remove the tick marks\n",
    "#ax3 = plt.axes()\n",
    "#plt.setp(ax3.get_xticklabels(), visible=False)\n",
    "#plt.setp(ax3.get_yticklabels(), visible=False)\n",
    "#ax3.tick_params(axis='both', which='both', length=0)\n",
    "figCaption = \"Dilaton_Field\" + str(Lqqbar)+\".png\"\n",
    "plt.savefig(figCaption)\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Calculating $z_0^4<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}}\\left(x_1, x_2 \\right)|\\Omega>_{q\\bar{q}}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "def B(a, nz):\n",
    "    return (1.0 /(a * nz))**3 - a * nz\n",
    "Ez = - (B(a, 0.5)/a) * Phi[1, :, :]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Ploting the thickness in the central plane"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max Transverse Field =  66.62808225987757 Ez Cutoff =  66.62808225987757\n",
      "Half Width in the central plane in the units of $z_0$ =  0.33\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAEaCAYAAAAL7cBuAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAAIABJREFUeJzt3XuYXXV97/H3Z+6TeyIJBpIYVFQUBTQi1gsKqIBWaOsFvKGitFVbL/URqNZTPZ5TPKen3lpsKQjR4wXkUqhHLRQERC0aFBG5JSCQQMhFEibJzM7s2fM9f6y1J5vJntmXWTN7r+Tzep79zFprr8t31sye7/wu6/dTRGBmZjZeR6sDMDOz9uQEYWZmVTlBmJlZVU4QZmZWlROEmZlV5QRhZmZVOUGYmVlVThBmZlaVE8QMkfSgpBPS5WdL+pWkHZL+cgrn/K2kV03w3iWSPldvTFO5lu0bGvl9yPJYa19OEHWq9gGQ9G5JtzRxuk8AN0bE3Ij4crMxRcTzIuLGevad6ge4kWtlfW2rzfe4fpIWSbpK0i5JD0l6W439/6+kjZIGJN0n6X31vLcvcIJojacBv211EO1CUlerY5hMu8dXj33he8jQPwHDwIHA24GvSnreJPv/HbAyIuYBbwQ+J+lFdbyXe04QGZJ0jqT706qjuyT9UZV9bgBeDfyjpJ2SnjXu/fdI+veK9XWSLqtYXy/pyHS5strqKEm/TK99KdBXccw3gBXAv6fX/ETFJY+UdIekJyRdKqmPKsZd60FJH6/zuKrXTs9xtqQ7gF2Suia7f5NdMz3PI+lx90o6vuLncfm4eL4k6cvp8kGSrpC0RdLvKqv7JohvoutMeJ4J7slySVem+/9e0j/Wc56J7kFW97hGzA9KOjc9Zpukiyf5mU96jRo/y4buZaMkzQb+BPibiNgZEbcA1wDvnOiYiPhtROwur6avZ9R6L73eZenPpPwKSR/K8nuaVhHhVx0v4EHghHHb3g3cUrH+ZuAgksT7VmAXsHT88cCNwPsmuM7Tge3pOZYCDwGPVLy3DeioPCfQk+73UaAbeBNQBD5XI/4HgZ+nMS8C7gb+rNb338hxNa59O7Ac6K/z/u11TeDZwHrgoHS/lcAz0uWnAYPAvHS9E9gIHJNe4zbg0+n9ezrwAPC6avFNdJ1a56lyLzqBXwNfAGaTJPKX13Oeye57hvf4hEl+hnem51oE/IQJfr8mu0aNn2Wj9/J7JJ+Vaq/vTXDMUcDQuG0fB/69xuf//PR3KYBfAnPqeW/cOT4G/ApY1Oq/Z/W+Wh5AXl7pL/XOcb+Eg1QkiCrH3A6cUnF8zQSRvr8eeCFwGnBB+mF6DvAe4JpxMZ0AvBJ4FFDFez+d6AM8bts7Ktb/F/DPk3z/JzR6XI1rv7fGPR9///a6JvBMYHN6H7qrnOMW4F3p8muA+9PllwAPj9v3XODiavFNdJ1a56kSz0uBLUDXuO01zzPZfc/wHk+WIP6sYv3k8r2s49ixa9T4WTZ0L5t5Aa8AHhu37f0kbYK1ju0kSeafGv+7Ntl76fsfTu/DU9L1/wH8GLgcmJXV95f1y1VMjTk1IhaUX8AHKt+U9C5Jt0vaLmk7cDhwQBPXuQl4Fckf/ptIEsqx6eumKvsfRFLKqBy7/aE6r/VYxfIgMGeaj6u0vnKljvu31zUjYh3wEeBvgc2SviPpoIr9vgWcni6/LV2HpHRxUPla6fX+mqReeq/4JrlOPeeptBx4KCJGxm2v9zyN3vdG73G953qI5PduL3Veo9r30ei9bMZOYN64bfOAHbUOjIhSJFVSy4A/r/e9tErpTJIE+ntJh5OUcl8B/Cfw3ma/menmBJERSU8D/hX4EMl/CQtIiuRq4nTlBPGKdPkmJk8QG4GDJVVea8W4fVo58cdE1x7bPpX7FxHfioiXk/yBCeDzFW9/F3iVpGXAH7EnQawHfleZ8CPpVXbyRHFPcJ16zlNpPbBCezcaN3qevW5Dre0Z/I4ur1heQVJqfZIpXqOheyDpB+Pq9ytfP5jgGvcBXZIOrdh2BI11Gumiop1hsvck/Tnwp8DxEbE13fwKoBzfD0hKHm3JCSI7s0k+jFsgaWwm+c+pGTeRNGT3R8QGkqLoicBTSOowx/sZMAL8ZdoQ+cfA0eP22URSp9sK9Vy7qfun5JmS4yT1AgVgCCiV34+ILSQlsItJ/vjcnb71c2AgbcTtl9Qp6XBJL27wOg2dJ91/I3CepNlpI/PLmjjPeNN2jyt8UNIySYtI/rO/NONrNHQPIuKkiJgzweukCY7ZBVwJfDa9/y8DTgG+UW1/SUsknSZpThrP60hKpDdM9l567FkkifKE9PewbCHwRLr8BEk7TFtygshIRNwF/B+SP9abgOeTNOQ1c677SIrCP07XB0ga634SEaUq+w8Df0zSaL6NpGHwynG7/R3wqbTo/vFm4pqCmteewv3rBc4DtpJUWywh+eNV6VskbQfl0gPpffxD4Ejgd+nxFwLzG7lOo+ep2P+ZwMPABuCtTcQz3nTe47JvAdeS/C4+AOz1IOZUrpHBPajXB0g6HmwGvg38eUSMlSDSkkn5dyhIqow2kHy2/h74SERcXeM9SNpWngHcX1GyeWe6b/l7mg88nvH3lxk9udrazGxvkh4k6Vjxn62OJe8kPR84NyLelpYyeiPiK62Oqxo/PGNmNoMi4jdKnuD+MUkp5l2tjmkiM54gJD2bJ9ddPp2k3/PX0+0rSbrBvSUits10fGZm0y0izm11DPVoaRWTpE7gEZL+zx8EHo+I8ySdAyyMiLNbFpyZ2X6u1Y3Ux5M8bPMQSU+C1en21cCpLYvKzMxaniBOI+lFAHBgRGwESL8uqXaApLMkrUlfZ81QnGZm+52WVTFJ6iF50OZ5EbFJ0vb0oZry+9siYuFk5zjggANi5cqV0xypmdm+47bbbtsaEYvr2beVvZhOAn4ZEZvS9U2SlkbERklLSVr3J7Vy5UrWrFkzrUGame1LJNU7DE9Lq5hOZ0/1EiRD7p6RLp8BXL3XEWZmNmNakiAkzSIZWbPyad/zgNdIWpu+d14rYjMzs0RLqpgiYpBkXKHKbb8n6dVkZmZtoNW9mMzMrE05QZiZWVVOEGZmVpUThFnGNg8U2Lpzd+0dzdqcE4RZxj522a/55FW/aXUYZlPm4b7NMrZ1524KRX+0LP/8W2yWsaFiic6OZqYiN2svThBmGRscLtEpJwjLPycIs4wVhkt0uQRh+wAnCLMMRQSDxRIdThC2D3AvJrMMFUtBaTQYKpZaHYrZlDlBmGWonBiGR0YpjbZuOl+zLDhBmGVoaHhPycGlCMs7JwizDFUmhcpkYZZHThBmGRocHhlbdoKwvHOCMMtQoegqJtt3OEGYZWiwotRQWZowyyMnCLMMuZHa9iVOEGYZqkwKBScIyzknCLMMDT2piskJwvLNCcIsQ+7mavuSliQISQskXS7pHkl3S3qppEWSrpO0Nv26sBWxmU3FoNsgbB/SqhLEl4AfRsRzgCOAu4FzgOsj4lDg+nTdLFcKLkHYPmTGE4SkecArgYsAImI4IrYDpwCr091WA6fOdGxmUzU0XKKvO/lYuQRhedeKEsTTgS3AxZJ+JelCSbOBAyNiI0D6dUm1gyWdJWmNpDVbtmyZuajN6jBYLDGnt4u+7g6XICz3WpEguoAXAl+NiKOAXTRQnRQRF0TEqohYtXjx4umK0awpheESfd2d9Hd3ugRhudeKBLEB2BARt6brl5MkjE2SlgKkXze3IDazKRkcLjGrp5NZPV3u5mq5N+MJIiIeA9ZLena66XjgLuAa4Ix02xnA1TMdm9lUDRVL9Hd3JlVMLkFYzrVqytG/AL4pqQd4AHgPSbK6TNKZwMPAm1sUm1nThopJFVMpgoJLEJZzLUkQEXE7sKrKW8fPdCxmWRoaLnHAnB4i/CS15V+rShBm+6ShYon+nk5KAQNDxVaHYzYlHmrDLENDwyX6u7vodzdX2we4BGGWoaQE0cFodLmR2nLPCcIsQ0PDJWb1dFEa9ZPUln9OEGYZGR2NPb2YRsNVTJZ7ThBmGdk9MgpAf3fnWLKICCS1ODKz5riR2iwj5TmoZ/V0Jj2ZRoPh0miLozJrnhOEWUbKbQ796VhMAIVhJwjLLycIs4yU2xz60xIEwGBxpJUhmU2J2yDMMlJZghiNSLa5odpyzAnCLCOVJYhSOUG4q6vlmBOEWUYGixUJYtQlCMs/JwizjJRHby13cwWXICzfnCDMMlIevXVWRQnCI7panjlBmGWkspF6JE0QBZcgLMecIMwyUk4GfZWN1C5BWI45QZhlZLBKG4SrmCzP/KCcWUaGiiW6O0V3Z8fYg3JupLY8c4Iwy0gyWVCSGHo6O+iQq5gs35wgzDIyNFwaKzlIor+70yUIy7WWtEFIehDYAZSAkYhYJWkRcCmwEngQeEtEbGtFfGbNGCruKUEA9Pd4VjnLt1aWIF4dEUdGxKp0/Rzg+og4FLg+XTfLjcHhEv09e/7n6u/xvNSWb+1UxXQKsDpdXg2c2sJYzBpWKJbo797zkZrV3eUEYbnWqgQRwLWSbpN0VrrtwIjYCJB+XdKi2MyaMjg8wqyKEkRfT+fY+ExmedSq5yBeFhGPSloCXCfpnnoPTBPKWQArVqyYrvjMGjZUHGXR7Io2iO6OsfGZzPKoJSWIiHg0/boZuAo4GtgkaSlA+nXzBMdeEBGrImLV4sWLZypks5oKxT29mABmuZHacm7GE4Sk2ZLmlpeB1wJ3AtcAZ6S7nQFcPdOxmU3F4PAIsyp7MXV3js1TbZZHrahiOhC4SlL5+t+KiB9K+gVwmaQzgYeBN7cgNrOmVT4HAdDX3Umh6DmpLb9mPEFExAPAEVW2/x44fqbjMcvK0F5VTC5BWL61UzdXs9wqlkYplmLcg3J+ktryzQnCLAPlRDCr58ltEIXi6NjIrmZ54wRhloFyd9a+cSUIgMKISxGWT04QZhmonE2urLzsOSEsr5wgzDIwliB69k4QnnbU8soJwiwDQ2NVTHs+Ur3pshOE5ZUThFkGys879FWpYvKzEJZXTSUISask9WQdjFlelRuiKxNEn6uYLOcaThDpOEk/Bd6SfThm+bQ7TQJ9XdUShEsQlk/NlCDOIJmv4X0Zx2KWW5M1UvthOcurZhLEO4FzgR5Jz8g4HrNc2tMGsecj1edGasu5hhKEpFcD90TEVuBi4MxpicosZwqTVjE5QVg+NVqCOBO4KF2+FHizJPeEsv1euRqpspHa3Vwt7+r+4y5pAXAM8AOAiBgA/gs4eXpCM8uPchVTb9eej5S7uVre1T3cd0RsB545bts7M4/ILId2F0v0dnXQ0aGxba5isrxz9ZBZBoaKpSdVLwF0d3bQ2SH3YrLccoIwy0ChWHrSQH1l/Z5VznKsmQflusatr8guHLN8KhRHn9TFtayvu8PDfVtuNdJI/X5J9wLrJW2XdIOkY4B/m77wzPKhWhUTQG9X59hcEWZ5U1cjtaSzgVXAsRHxWLrttcC/Ai5B2H6vMEGC6O/pdAnCcqveXkzvAZ4fEcXyhoi4VtIJwPnTEplZjuyerIrJbRCWU3VXMVUmh4ptm4CvNHNhSZ2SfiXpe+n6IZJulbRW0qUeLdbypDBSvQTR19Xpbq6WW/UmiPslvX78RkmfBa5v8tofBu6uWP888IWIOBTYhofxsBwZGi49aZiNsr7uTndztdyqN0F8APiMpO9K+pSk8yTdAawE7m30opKWAa8HLkzXBRwHXJ7usho4tdHzmrVKYaT0pJFcy/rczdVyrK4EEREPAS8mGYdpF/Ao8I6IeBfJH/NGfRH4BFD+5DwF2B4RI+n6BuDgagdKOkvSGklrtmzZ0sSlzbI3WTfX3S5BWE7V24up3FPprvRVuf3bFe9vT8domuxcbwA2R8Rtkl5V3lxl16h2fERcAFwAsGrVqqr7mM20wnCJXlcx2T6m3l5Mk5USguQPfACXAF+vca6XAW+UdDLQB8wjKVEskNSVliKWkZRSzHJhoiqm5ElqJwjLp7oSRES8OqsLRsS5JBMOkZYgPh4Rb5f0XeBNwHdIZq27Oqtrmk2nkdIoxVJM0Ejtbq6WX02NxSRptqS9Pw1TczbwMUnrSNokLqqxv1lbKIzsPZtcWbmKKcK1oZY/9bZBdACnAW8naaweBnolbQa+D1wQEWsbvXhE3AjcmC4/ABzd6DnMWq1QZT7qsvKzEbtHRqs+J2HWzuotQfwIeAZJ1dBTI2JZRCwGXkEyadB5kt4xTTGatbVq042WjSUIVzNZDtXbSH3CBE9SPw5cAVwhqTvTyMxyYmw2uQm6uULSiD0ff0QsX+p9DmKv5CDp/bX2MdsfFKrMR11WLlUMeURXy6GpTBh0VGZRmOXYWBvEBKO5Ah7R1XKp7jmpqzhR0gXAL4HbgDsiYnc2YZnlR7mKqWoJolzF5DYIy6GplCD+g6Rr6jqScZS+lklEZjkzNFbFVKUNwlVMlmNTKUHcGhHbgP9MX2b7pcmqmPpcxWQ51lAJQtIX05FXiYhLpiUis5ypp5HaA/ZZHjVaxbQTuEbSbEimHZX0k+zDMsuPcoKYrJurB+yzPGqoiikiPiXpbcCNknaTDP19zrREZpYT5QboSXsxuZHacqihBCHpeOD9JIlhKXBmRDQ8YZDZvqSeKiaP6Gp51GgV0yeBv4mIV5GMvHqppOMyj8osRwojJTo7RHdn9cH6wCUIy6dGq5iOq1j+jaSTSIba+IOsAzPLi6HhUfq6qv+v1dvlNgjLr7pKEOWeS+NFxEbg+Mn2MdvXTTRZEEBHh+jt8rSjlk91j+Yq6S8qphYFQFIP8FJJq0km+THb7xSK1acbLevzrHKWU/VWMZ0IvJdk/ulDgO0k04V2AtcCX4iI26cnRLP2ViiWqj5FXdbX3eEqJsuleqccLQDnA+enw3ofAAxFxPbpDM4sDwrF0QmrmKA8L7UbqS1/mhmL6c0kM8uNSjox43jMcqdQLFWdLKjMVUyWV80kiGcCXwU+RlL1ZLZfGyqWJp1OtDedl9osb5pJEGsiYhfwGWBrxvGY5U6hOPl80/3dHZ5y1HKp4QQREd9PF7sj4nMZx2OWO7trNlJ3ejRXy6WpzAfxRQBJxzZykKQ+ST+X9GtJv5X0mXT7IZJulbRW0qVpF1qztleoUcXU1+U2CMunqSSIsrc2uP9u4LiIOAI4kmRmumOAz5N0lz0U2AacmUFsZtNuyN1cbR81lQRxtKTzgcMkHSGprnNFYme62p2+gmRWusvT7auBU6cQm9mMKRRHq47kWtbf426ulk81/6hLOqhi+UBJL5Y0PyJWAf+TpKrpT4BL672opE5JtwObgeuA+4HtETGS7rIBOHiCY8+StEbSmi1bttR7SbNpEREURmr0YnIVk+VUPf/1Hwsg6T3AA8B3gUclXQzsjIirI+LTEfHmei8aEaWIOBJYBhwNHFZttwmOvSAiVkXEqsWLF9d7SbNpsXtklIjqQ32X+TkIy6tJE0TaUDw3Xf0T4EURsRJYANxCMrvc/GYvnj6JfSNwDLBAUvnJ7mXAo82e12ymlLuvTt7NtZNiKSiNVv2fx6xt1SpBvAm4Pl3+GTAo6YqIKEbERSSzyX2qkQtKWixpQbrcD5wA3A38KL0eJAP/Xd3Iec1aodx9tVYjNXjSIMufWgmiRNKIDPBT4EPAY+U3I+KnwOwGr7mUZHTYO4BfANdFxPeAs4GPSVoHPAW4qMHzms24oeE0QdQYagM8J4TlT63B+q4g6W56D7ASuCki/t+4fVaMP2gyEXEHcFSV7Q+QtEeY5Ua5BFFrsD5wCcLyZ9IEEREjkranyxdL+ryk/wbcADxOMpPc5ukP06w9FcbaICYujPeOVTG5q6vlSz29mH5UXoiIs4F3AzuBQ0jmgvjTaYnMLAcaqWJyCcLypuZ8EBGxedz6XcBd0xaRWY6Uq5h6a3RzBScIy5+6JgwaP9XoJLZHxMAU4jHLlfJc05M+ST2WIFzFZPlS75Sjq+vYJ4BLgK83HY1ZztTTBuFurpZX9U45+urysqSuiiExkPS0iHhoOoIza3flrqu1nqSu3NcsL+oerE/S+yTdCzwsabukG9JRWK+avvDM2luhoSomJwjLl3rbIM4BVgHHRsRj6bbXAv9Kg89BmO1LCnUMtTHWzXXEbRCWL/W2QbwbeH5EFMsbIuJaSScA509HYGZ5UK426u2afEY5gMKwSxCWL3VXMVUmh4ptm4CvZBqRWY4UiiV6uzro6NCE+5SrmAadICxn6k0Q90t6/fiNkj7LnsH8zPY7OwpF5vV3T7pPd2cH/d2d7Ny91/9YZm2t3iqmDwBXSHo38GtgDnAycDtw7/SEZtb+BoZGmNdX+2M0r7+LgaGRmvuZtZN6u7k+JOnFwOtIJvcZAN4REXdIOns6AzRrZwOFInP7Ji9BAMzr62ag4BKE5Uu9JQgiIoAfpq/K7Z/POiizvBgYKjJ/Vk/N/eb2dTlBWO7U3UhtZnvbUai3iqmbHQVXMVm+OEGYTcFAHY3UkFYxDbkEYfnSyJPUsyQdMW7bCkkHZx+WWfuLiLSRuo4E0d/FgEsQljONlCCKwJWSKqcYvZBkClGz/c7ukVGGS6PMraeKKS1BJE15ZvnQ6INyVwFvhbEhwBdHxJppis2srZWrjOqpYprb183IaHjAPsuVRtsgLgTeky6/C7g423DM8qNcZVTvcxCAG6otVxpKEBFxD4CkZwGnA99o9IKSlkv6kaS7Jf1W0ofT7YskXSdpbfp1YaPnNptJ5W6r9TZSA26otlxpphfTRSQliTsiYlsTx48AfxURhwHHAB+U9FzgHOD6iDiUZPiOc5o4t9mMGatiqquROk0QfhbCcqSZBHEZcARJomhYRGyMiF+myzuAu4GDgVPYM3PdauDUZs5vNlMaqmJK9/FwG5YndT9JXRYRg8D8LC4uaSVwFHArcGBEbEyvsVHSkiyuYTZdGmmkdgnC8qhlD8pJmgNcAXwkIgYaOO4sSWskrdmyZcv0BWhWw46xEkQ9vZjSEoQbqS1HWpIgJHWTJIdvRsSV6eZNkpam7y8FNlc7NiIuiIhVEbFq8eLFMxOwWRUDhSLdnaKvu/bHyI3UlkczniAkiaT94u6I+IeKt64BzkiXzwCununYzBoxMJSM5Jr8Sk+ur7uTnq4OVzFZrjTcBpGBlwHvBH4j6fZ0218D5wGXSToTeBh4cwtiM6vbQJ0D9ZUlT1O7isnyY8YTRETcAkz0L9fxMxmL2VTUM5tcpXn9XexwCcJyxKO5mjVpYKhYVwN12dy+bjdSW644QZg1aaAwMjaERj3m9XW5kdpyxQnCrEkDQ0Xm9jZSxeRpRy1fnCDMmpRMFuRGatt3OUGYNWF4ZJRCcbShNgg3UlveOEGYNWFHAyO5ls3r62b3yCgFzwlhOeEEYdaEsYH6GmykBs8JYfnhBGHWhHJvpEYbqcED9ll+OEGYNaGRyYLKPB6T5Y0ThFkTdjRTxeRpRy1nnCDMmtDIbHJlYyUIVzFZTjhBmDWhmSqmuWNVTC5BWD44QZg1YWBohA7B7J7Ouo8pVzG5BGF54QRh1oSBQv1zQZT1d3fS1SE3UltuOEGYNWFHgwP1AUhiXn+3G6ktN5wgzJrQ6FDfZfP6ulzFZLnhBGHWhKSKqfH5tub2dbuKyXLDCcKsCQNDI82VIPq7PGmQ5YYThFkTBhqcbrRsnksQliNOEGYNKo0GW3fu5oA5vQ0fu3huL5sGCtMQlVn2nCDMGrRpoECxFCxf1N/wscsW9jNQGOEJlyIsB2Y8QUj6mqTNku6s2LZI0nWS1qZfF850XGb1Wv/4IADLF85q+NjyMRu2DWYak9l0aEUJ4hLgxHHbzgGuj4hDgevTdbO2tH7bEJCUBhq1LE0Q6x8fyjQms+kw4wkiIm4GHh+3+RRgdbq8Gjh1RoMya8CGbYNIcHATCaJcLeUShOVBu7RBHBgRGwHSr0sm2lHSWZLWSFqzZcuWGQvQrGz940McOLeP3q76x2Eqm9/fzZzeLjZscwnC2l+7JIi6RcQFEbEqIlYtXry41eHYfmjDtsGmqpcgGW5j2cJ+lyAsF9olQWyStBQg/bq5xfGYTWjDtiGWL2q8gbps+aJZboOwXGiXBHENcEa6fAZwdQtjMZtQsTTKxieGWN5kCQKSxu312waJiAwjM8teK7q5fhv4GfBsSRsknQmcB7xG0lrgNem6WdvZuL3AaOzpjdSM5QtnMThcYtugn4Ww9tb4aGNTFBGnT/DW8TMaiFkT1qdtB8uaeEiurNx+sf7xQRbN7skkLrPp0C5VTGa5UG5cbuYhubJy+4V7Mlm7c4Iwa8D6x4fo7BBL5/c1fY6xEoR7Mlmbc4Iwa8CGbYMsnd9HV2fzH525fd0smNXtrq7W9pwgzBqwfttQ089AVFq+0F1drf05QZg1YP3jg1Nqfygrd3U1a2dOEGZ1KhRLbN6xe0oPyZUtXzSLR7YN+VkIa2tOEGZ1emR786O4jrdsYT+7R0bZsmP3lM9lNl2cIMzq9ODWXQCZlSAAHkjPadaOnCDM6vSTdb+np6uDww+aP+VzHbV8AR2Cn97/+wwiM5seThBmdbp57RZecsgi+nsaH+Z7vAWzenjBsgXcfJ+HrLf25QRhVodHtw+xbvNOjn1WdkPMH/usxdyxYTvbB4czO6dZlpwgzOpQ/k//lRkmiFc+azGjAbes25rZOc2y5ARhVoeb127hqfP6OHTJnMzOecSy+czr63I1k7UtJwizGkZKo9yydiuvfNYBSMrsvF2dHbz80AO4+b6tfh7C2pIThFkNv97wBAOFkUyrl8peeehiHhsosHbzzszPbTZVThBmNdx83xY6BC9/5gGZn7ucdG6619VM1n6cIMwm8cRQkW/e+hAvOeQpLJiV/eQ+By3o5wXL5nPJTx9kaLiU+fnNpsIJwmwSX7juPn6/a5hPvv6wabvGJ08+jEe2D3H+jeum7RpmzXCCMJvAXY8O8PWfPcjbX7KCww+e+tPTE3nJ05/CqUcexL/c9AC/89Ab1kacIMyqKBRL/M3VdzK/v5uPv/bZ0369vz75MHq6Ovj01XcyPDI67dczq4cThNk4j24f4i0t6tfoAAAIhklEQVT/8jNue2gbn/7D505L28N4S+b1cc5Jz+HHa7fyjgtv9Siv1hbaKkFIOlHSvZLWSTqn1fHY/mVHIWmQfuM/3sIDW3ZxwTtfxB8dtWzGrv+OY57Gl047kjse2c4ffuUWLluznsHhkRm7vtl4apcHdCR1AvcBrwE2AL8ATo+IuyY6ZtWqVbFmzZoZitD2JcXSKJt37GbD44P85pEnuH39dm64ZzODwyUOP3geX3zrUTwzw6emG3HXowN89NLbuXfTDub2dnHcYUs4YtkCDj94PssW9rNkbu+U5sS2/Zuk2yJiVT37dk13MA04GlgXEQ8ASPoOcAowYYJo1tmX38FwaU897/gkWS1ljs+j1fepfZ7xG6PKXntdq5ljqsZXI5i6zzP591ntf46996n9j0n188Sk+1Q7phTB0HCJXcMjDO5Ovu7cPfKkfZfO7+MNL1jK6Uev4MjlCzJ9YrpRzz1oHj/8yCtY89A2vn3rw9yybitX3/7o2Psdgjm9Xczu7WJWTyeze7vo7+6kq1N0KHl1dogOUbEsOjqEgCy/tSzvUpb3vHU/vZkxt6+Lz5xy+LRfp50SxMHA+or1DcBLxu8k6SzgLIAVK1Y0daFfrd9GofjkhsDxv5vVfsHG/wJX/SXM6Dx7x6NJ368aSpWdxm+pdp5a166+T+0T13XtvfZp9jyqXOGAOT2s6J3F7J5OZvV0Ma+/m4Pm97F0QT+HLZ3Lkrl9e5+khSTx4pWLePHKRQA89kSBux8bYOP2Ao89McRAYYTB4RF2DZfYtXuEweESu4ujlCIYHQ1GA0qjwWgkr9JoEAGjGdYYZFn3kGVFRrV/oPY1i2agXQzaK0FU+5O39/+8ERcAF0BSxdTMha796LHNHGbWMk+d38dT57dXErN9XztVZG4AllesLwMenWBfMzObZu2UIH4BHCrpEEk9wGnANS2Oycxsv9U2VUwRMSLpQ8B/AJ3A1yLity0Oy8xsv9U2CQIgIr4PfL/VcZiZWXtVMZmZWRtxgjAzs6qcIMzMrConCDMzq6ptxmJqhqQtwENNHn4AsDXDcGZSnmOHfMef59jB8bdSu8T+tIioa4L1XCeIqZC0pt4Bq9pNnmOHfMef59jB8bdSHmN3FZOZmVXlBGFmZlXtzwniglYHMAV5jh3yHX+eYwfH30q5i32/bYMwM7PJ7c8lCDMzm4QThJmZVbXfJQhJJ0q6V9I6See0Op5aJC2X9CNJd0v6raQPp9sXSbpO0tr068JWxzoRSZ2SfiXpe+n6IZJuTWO/NB3evS1JWiDpckn3pD+Dl+bl3kv6aPo7c6ekb0vqa+d7L+lrkjZLurNiW9V7rcSX08/xHZJe2LrIx2KtFv//Tn937pB0laQFFe+dm8Z/r6TXtSbqye1XCUJSJ/BPwEnAc4HTJT23tVHVNAL8VUQcBhwDfDCN+Rzg+og4FLg+XW9XHwburlj/PPCFNPZtwJktiao+XwJ+GBHPAY4g+T7a/t5LOhj4S2BVRBxOMoT+abT3vb8EOHHctonu9UnAoenrLOCrMxTjZC5h7/ivAw6PiBcA9wHnAqSf4dOA56XHnJ/+fWor+1WCAI4G1kXEAxExDHwHOKXFMU0qIjZGxC/T5R0kf6AOJol7dbrbauDU1kQ4OUnLgNcDF6brAo4DLk93aefY5wGvBC4CiIjhiNhOTu49yXD+/ZK6gFnARtr43kfEzcDj4zZPdK9PAb4eif8CFkhaOjORVlct/oi4NiJG0tX/IpkpE5L4vxMRuyPid8A6kr9PbWV/SxAHA+sr1jek23JB0krgKOBW4MCI2AhJEgGWtC6ySX0R+AQwmq4/Bdhe8aFp55/B04EtwMVpFdmFkmaTg3sfEY8Afw88TJIYngBuIz/3vmyie53Hz/J7gR+ky7mIf39LEKqyLRf9fCXNAa4APhIRA62Opx6S3gBsjojbKjdX2bVdfwZdwAuBr0bEUcAu2rA6qZq0rv4U4BDgIGA2SbXMeO1672vJ0+8Rkj5JUl38zfKmKru1Xfz7W4LYACyvWF8GPNqiWOomqZskOXwzIq5MN28qF6nTr5tbFd8kXga8UdKDJNV5x5GUKBak1R7Q3j+DDcCGiLg1Xb+cJGHk4d6fAPwuIrZERBG4EvgD8nPvyya617n5LEs6A3gD8PbY8+BZLuLf3xLEL4BD054cPSSNRNe0OKZJpXX2FwF3R8Q/VLx1DXBGunwGcPVMx1ZLRJwbEcsiYiXJvb4hIt4O/Ah4U7pbW8YOEBGPAeslPTvddDxwFzm49yRVS8dImpX+DpVjz8W9rzDRvb4GeFfam+kY4IlyVVQ7kXQicDbwxogYrHjrGuA0Sb2SDiFpbP95K2KcVETsVy/gZJLeBPcDn2x1PHXE+3KSoucdwO3p62SSuvzrgbXp10WtjrXG9/Eq4Hvp8tNJPgzrgO8Cva2Ob5K4jwTWpPf/34CFebn3wGeAe4A7gW8Ave1874Fvk7SXFEn+wz5zontNUkXzT+nn+DckvbXaMf51JG0N5c/uP1fs/8k0/nuBk1odf7WXh9owM7Oq9rcqJjMzq5MThJmZVeUEYWZmVTlBmJlZVU4QZmZWlROEmZlV5QRhloF0SPbXpMufk/TlVsdkNlVdtXcxszr8N+CzkpaQDKj4xhbHYzZlflDOLCOSbgLmAK+KiB2S3gO8BHgd8B/AryLiX1oZo1kjXIIwy4Ck5wNLga2RzNtBRFws6WqgKyL+rKUBmjXBbRBmU5SOMvpNkuG1d42bPvJFwC9bEpjZFDlBmE2BpFkkQ2n/VUTcDfx34G8rdnkRyUQ9ZrnjNgizaSTp28B7I2Ko1bGYNcoJwszMqnIVk5mZVeUEYWZmVTlBmJlZVU4QZmZWlROEmZlV5QRhZmZVOUGYmVlVThBmZlaVE4SZmVX1/wEf44LugIQqugAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "66.6\n"
     ]
    }
   ],
   "source": [
    "nx1c = int(Nx1/2)\n",
    "EzT =  - (B(a, 0.5)/a) * Phi[1, nx1c, :]\n",
    "xTrange = np.arange(Nx2)\n",
    "#\n",
    "# rescale to delinate\n",
    "EzCutoff =  EzT.max() #23.3\n",
    "EzT[EzT > EzCutoff] = EzCutoff\n",
    "print(\"Max Transverse Field = \", EzT.max(), \"Ez Cutoff = \", EzCutoff)\n",
    "#\n",
    "centre = np.sum(xTrange * EzT)/np.sum(EzT)\n",
    "widthCoord = np.sqrt(np.abs(np.sum((xTrange-centre)**2*EzT)/np.sum(EzT)))\n",
    "#print(\"Width in the central plane = \", widthCoord)\n",
    "physicalWidth = round(widthCoord * sigma * a, 2)\n",
    "print(\"Half Width in the central plane in the units of $z_0$ = \", physicalWidth)\n",
    "#\n",
    "label = \"Half width in transverse central plane = %4.2f$z_0$\" % (physicalWidth)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_T$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "plt.plot(xTrange, EzT)\n",
    "figCaption = \"Half width in Central Plane\" + str(Lqqbar)+ str(NzM) + local_time + \".png\"\n",
    "plt.savefig(figCaption)\n",
    "plt.show()\n",
    "EzTmax = np.max(EzT)\n",
    "print(round(np.max(EzT), 1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Width in the plane containing the quark"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Half Width in the quark plane in the units of $z_0$ =  0.46\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Flux in the transverse plane containg the quark\n",
    "EzQ =  - (B(a, 0.5)/a) * Phi[1, Nx1quark, :]\n",
    "# rescale to delinate\n",
    "#EzCutoff = 23.3\n",
    "EzQ[EzQ > EzCutoff] = EzCutoff\n",
    "# Width of cutoff distribution\n",
    "#\n",
    "centre = np.sum(xTrange * EzQ)/np.sum(EzQ)\n",
    "widthCoord = np.sqrt(np.abs(np.sum((xTrange-centre)**2*EzQ)/np.sum(EzQ)))\n",
    "\n",
    "physicalWidthInQuarkPlane = round(widthCoord * sigma * a, 2)\n",
    "print(\"Half Width in the quark plane in the units of $z_0$ = \", physicalWidthInQuarkPlane)\n",
    "#\n",
    "# Labels\n",
    "label = \"Half width in transvese quark plane = %4.2f$z_0$ \" % (physicalWidthInQuarkPlane)\n",
    "\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_T$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "# Caption\n",
    "figCaption = \"Half width in the Quark Plane\" + str(Lqqbar) + str(NzM) + local_time + \".png\"\n",
    "\n",
    "#\n",
    "plt.plot(xTrange, EzQ)\n",
    "plt.savefig(figCaption)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plotting the flux-tube"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "X1, X2 = np.meshgrid(np.arange(0, Nx1), np.arange(0, Nx2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "EzR = Ez"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "#EzCutoff = 23.3 # 1.0 * EzTmax\n",
    "EzR[EzR > EzCutoff] = EzCutoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.contourf(X1, X2, EzR.T, colorinterpolation, cmap=colourMap)\n",
    "\n",
    "# Set Colorbar\n",
    "#plt.colorbar()\n",
    "\n",
    "# Show the result in the plot window\n",
    "figLegend = \"Fluxtube \" + \"Lqqbar = \" + str(Lqqbar) + \"Lz = \" + str(Lz) + \"simga = \" + str(sigma) + str(NzM) + local_time + \".png\"\n",
    "label = \"Normalized flux distribution. $L_{qq}$ = %4.2f$z_0$\" % (Lqqbar)\n",
    "# Create Figure and Axes instances \n",
    "label = \"Distance between the quark and the antiquark  %4.2f$z_0$\" % (Lqqbar)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_1$\")\n",
    "plt.ylabel(\"$x_2$\")\n",
    "#ax.set_yticklabels([])\n",
    "#ax.set_xticklabels([])\n",
    "plt.savefig(figLegend)\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using matplotlib backend: Qt5Agg\n",
      "LzM = 0.5078125Lz = 128simga = 20.0\n"
     ]
    }
   ],
   "source": [
    "z, x, y = stringShape.nonzero()\n",
    "%matplotlib auto\n",
    "fig = plt.figure()\n",
    "\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "ax.scatter(x, y, z, zdir='z', c= 'red')\n",
    "#ax.plot(x. y, z, zdir='z', c = 'red')\n",
    "cset = ax.contourf(X1, X2, EzR.T, zdir='z', offset = 0, origin = 'image', cmap=colourMap)\n",
    "ax.set_xlim(0,Nx1)\n",
    "ax.set_ylim(0, Nx2)\n",
    "plt.axis('off')\n",
    "\n",
    "plt.xlabel(\"$x_L$\")\n",
    "plt.ylabel(\"$x_T$\")\n",
    "\n",
    "ax.grid(False)\n",
    "\n",
    "# remove the tick marks\n",
    "plt.setp(ax.get_xticklabels(), visible=False)\n",
    "plt.setp(ax.get_yticklabels(), visible=False)\n",
    "ax.tick_params(axis='both', which='both', length=0)\n",
    "fig.colorbar(cset, shrink = 0.5, aspect = 5)\n",
    "\n",
    "#Caption\n",
    "label = \"Distance between the quark and the antiquark  %4.2f$z_0$\" % (Lqqbar)\n",
    "#label = \"Open string flux-tube duality\"\n",
    "#plt.title(label)\n",
    "\n",
    "figLegend = \"LzM = \" + str((NzM +1) * a) + \"Lz = \" + str(Lz) + \"simga = \" + str(sigma)\n",
    "print(figLegend)\n",
    "plt.show()\n",
    "figTitle =  \"openString \"+ \"Lqqbar = \" + str(Lqqbar) + \"simga = \" + str(sigma) + str(NzM) + local_time  + \".png\"\n",
    "plt.savefig(figTitle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/ShapeOfFluxTube-1.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Full Multi Grid Solution of the Dilaton Field Equation in Three Dimensions for Calculating the Shape of the Flux-tubes\n",
    "##### Vikram Vyas"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### About this notebook\n",
    "This notebook was used to do the numerical calculations described in the section 4.1 of the accompanying paper \"Flux-tubes and their intrinsic shape in confining gauge theories with gravitational dual\" Please feel free to use it for any accademic purpose. For any comments or clarification send me an email: vikram@physicsinfield.org\n",
    "\n",
    "#### How to use this notebook\n",
    "\n",
    "The notebook requires two python files:\n",
    "\n",
    "utility_3DimMG.py\n",
    "\n",
    "AiStringSource.py\n",
    "\n",
    "        \n",
    "#### References\n",
    "For multigrid algorithm used see:\n",
    "\n",
    "J. Stewart. Python for Scientists. Cambridge University Press, 2017.\n",
    "\n",
    "and the python implementation\n",
    "\n",
    "https://github.com/AbhilashReddyM/GeometricMultigrid\n",
    "\n",
    "#### Acknowledgments\n",
    "I would like to thank the world wide community of python developers.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Python preliminaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "# for plotting\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "# for using Cython\n",
    "%load_ext Cython"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Utility functions for Multigrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from utility_3DimMG import L2_norm, prolong_lin, restric, restrict_hw"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "cimport numpy as np\n",
    "cimport cython\n",
    "@cython.boundscheck(False) # turn of bounds-checking for entire function\n",
    "@cython.wraparound(False)\n",
    "@cython.cdivision(True)\n",
    "\n",
    "cdef A(float a, float nz):\n",
    "    return (1.0/( a * nz))**3\n",
    "\n",
    "\n",
    "cdef B(float sigma, float a, float nz):\n",
    "    return sigma**2 * ((1.0 /(a * nz))**3 - a * nz)\n",
    "\n",
    "\n",
    "cdef C(float sigma, float a, float nz):\n",
    "    return 4*A(a, nz+0.5)+B(sigma, a, nz-0.5)+B(sigma, a, nz+0.5)\n",
    "\n",
    "\n",
    "# solving L(error) = errorCentre - errorB - errorZ = source\n",
    "def updateError(float sigma, int Nz, int Nx1, int Nx2,  \n",
    "                np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,  \n",
    "                np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] source):\n",
    "    \n",
    "        cdef int nz, nx1, nx2\n",
    "        cdef float a, D, deltaPhiB, deltaPhiZ, newPhi\n",
    "        \n",
    "        # lattice constant in the units of z_0\n",
    "        a = 1.0/(Nz-1)\n",
    "        \n",
    "        for nz in range(1, Nz - 1):\n",
    "            for nx1 in range(1, Nx1 - 1):\n",
    "                for nx2 in range(1, Nx2 - 1):\n",
    "                    if nz == Nz-2:\n",
    "                        phi[Nz - 1, nx1, nx2] = phi[Nz - 2, nx1, nx2] # Neumann B.C. at z = Nz\n",
    "                    deltaPhiB = A(a, nz + 0.5) * (phi[nz, nx1+1, nx2]+phi[nz, nx1-1, nx2]+phi[nz, nx1, nx2+1]+phi[nz, nx1, nx2-1])\n",
    "                    deltaPhiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1, nx2] + B(sigma, a, nz-0.5)*phi[nz-1, nx1, nx2]\n",
    "                    newPhi = (1.0/C(sigma, a, nz)) * (deltaPhiB + deltaPhiZ + source[nz, nx1, nx2])\n",
    "                    phi[nz, nx1, nx2] = newPhi\n",
    "\n",
    "def relaxError(float sigma, int Nz, int Nx1, int Nx2,  \n",
    "               np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,  \n",
    "               np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] source, int nit = 1):\n",
    "    cdef int ii\n",
    "    for ii in range(nit):\n",
    "        updateError(sigma, Nz, Nx1, Nx2, phi, source)\n",
    "    return phi\n",
    "\n",
    "def residue(float sigma, int Nz, int Nx1, int Nx2, \n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,\n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] jSource, \n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] residue):\n",
    "    \n",
    "    # L(phi) = phiCentre - phiB - phiZ = jSource\n",
    "    # res = jSource - L(phi)\n",
    " \n",
    "    # lattice constant in the units of z_0 = 1\n",
    "    a = 1.0/(Nz - 1.0)\n",
    "    \n",
    "    #residue = np.zeros((Nz, Nx1, Nx2), float)\n",
    "    for nz in range(1, Nz - 1):\n",
    "        for nx1 in range(1, Nx1 - 1):\n",
    "            for nx2 in range(1, Nx2 - 1):\n",
    "                if nz == Nz-2:\n",
    "                        phi[Nz - 1, nx1, nx2] = phi[Nz - 2, nx1, nx2] # Neumann B.C. at z = Nz\n",
    "                phiCentre = C(sigma, a, nz) * phi[nz, nx1, nx2]\n",
    "                phiB = A(a, nz + 0.5) * (phi[nz, nx1+1, nx2]+phi[nz, nx1-1, nx2]+phi[nz, nx1, nx2+1]+phi[nz, nx1, nx2-1])\n",
    "                phiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1, nx2] + B(sigma, a, nz-0.5)*phi[nz-1, nx1, nx2]\n",
    "                residue[nz, nx1, nx2] = jSource[nz, nx1, nx2] + (phiB + phiZ - phiCentre)\n",
    "    return residue"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def V_cycle(sigma, nz, nx1, nx2, num_levels, phi, source, level=1):\n",
    "    \n",
    "    # solve exactly at the bottom layer - recursion ends here\n",
    "    if (level==num_levels):\n",
    "        phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=100)\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Relax L(phi) = source on this grid and calculate the residue\n",
    "    phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=75)\n",
    "    res = np.zeros_like(phi)\n",
    "    res = residue(sigma, nz, nx1, nx2, phi, source, res)\n",
    "    \n",
    "    \n",
    "    #Step 2: Restrict residual to coarse grid\n",
    "    res_c = restrict_hw(res)\n",
    "    \n",
    "    #Step 3:Solve Le_c=res_c on the coarse grids recursively\n",
    "    coarseGridShape = np.shape(res_c)\n",
    "    NzC, Nx1C, Nx2C = coarseGridShape[0], coarseGridShape[1], coarseGridShape[2]\n",
    "    err_c = np.zeros_like(res_c)\n",
    "    err_c = V_cycle(sigma, NzC, Nx1C, Nx2C, num_levels, err_c, res_c, level+1)\n",
    "    \n",
    "    \n",
    "    #Step 4: Interpolate(prolong) e_c to fine grid and add to phi\n",
    "    phi = phi + prolong_lin(err_c)\n",
    "    \n",
    "    #Step 5: Relax L(phi) = source on this grid \n",
    "    phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=75)\n",
    "    \n",
    "    return phi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FMG(sigma, nz, nx1, nx2, num_levels, source, nv=1, level=1):\n",
    "    # solve exactly at the bottom layer \n",
    "    \n",
    "    if (level==num_levels):\n",
    "        phi = np.zeros_like(source)\n",
    "        phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=100)\n",
    "        print(\"solved the bottom grid\")\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Restrict the rhs to a coarse grid\n",
    "    source_c = restrict_hw(source)\n",
    "    \n",
    "    #Step 2: Solve the coarse grid problem using FMG\n",
    "    coarseGridShape = np.shape(source_c)\n",
    "    NzC, Nx1C, Nx2C = coarseGridShape[0], coarseGridShape[1], coarseGridShape[2]\n",
    "    current_level = level + 1\n",
    "    phi_c = FMG(sigma, NzC, Nx1C, Nx2C, num_levels, source_c, nv, current_level)\n",
    "    \n",
    "    #Step 3: Interpolate phi_c to the fine grid\n",
    "    phi = prolong_lin(phi_c)\n",
    "    \n",
    "    \n",
    "    #step 4: Execute 'nv' V-cycles\n",
    "    for _ in range(nv):\n",
    "        phi = V_cycle(sigma, nz, nx1, nx2, num_levels-level, phi, source)\n",
    "    print(\"finished V-cycles for level = \", num_levels-level)\n",
    "    return phi"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Geometry of the fine lattice\n",
    "Length along the radial direction in the units of lattice constants $a$. Lattice constant along $X_1$ and $X_2$ is $b =\\sigma a$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L =  128 a =  0.0078125 b = sigma * b =  0.0390625\n"
     ]
    }
   ],
   "source": [
    "num_levels = 6\n",
    "Lz = Lx1 = Lx2 = Nz = 2**(num_levels + 1)\n",
    "a = 1.0/Lz\n",
    "sigma = 5.0\n",
    "b = a * sigma\n",
    "print(\"L = \", Lz, \"a = \", a ,\"b = sigma * b = \",  b)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For each direction, the number of points is one more than the length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "128 129\n"
     ]
    }
   ],
   "source": [
    "Nz = Lz + 1\n",
    "Nx1 = Lx1 + 1\n",
    "Nx2 = Lx2 + 1\n",
    "print(Lz, Nz)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Dilaton field\n",
    "Initially set to zero. This also implements the homogenous Dirichlet on all boundaries\n",
    " we will implement Neumann BC on $z = L_z$ plane in the relaxation algorithm."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "Phi = np.zeros((Nz,Nx1,Nx2), float)                                    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Source function for an open string"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "from AiStringSource import StringSource"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$g = \\frac{\\lambda^1/2}{8\\pi}$$\n",
    "Is the coupling constant of the dilaton field with the open string."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$N_{zM}$ is the $z$ coordinate of the top of the string."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "g = -10 # negative sign is to incorporate L(phi) = - stringSource\n",
    "NzM =  127 #Nz - int(Nz/5.0)\n",
    "#print(\"NzM = \", NzM, \" LzM = \", NzM * a)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "myStringSource = StringSource(g, sigma, NzM, Nz, Nx1, Nx2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "stringShape, sourceArray, NxR, NxL = myStringSource.stringShape()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Distance between the quark and the anti-quark in the units of $z_0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "94.0 34.0\n",
      "Distance between the quark and the antiquark  =  2.34375\n"
     ]
    }
   ],
   "source": [
    "coordL = NxR - NxL\n",
    "print(NxR, NxL)\n",
    "qqbarDistance = coordL * a * sigma # distance between the quark and the antiquark in units of z_0\n",
    "print(\"Distance between the quark and the antiquark  = \", qqbarDistance)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solving using FMG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "solved the bottom grid\n",
      "finished V-cycles for level =  1\n",
      "finished V-cycles for level =  2\n",
      "finished V-cycles for level =  3\n",
      "finished V-cycles for level =  4\n",
      "finished V-cycles for level =  5\n",
      "CPU times: user 27min 19s, sys: 6.55 s, total: 27min 25s\n",
      "Wall time: 26min 39s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "Phi = FMG(sigma, Nz, Nx1, Nx2, num_levels, sourceArray, nv = 20, level = 1 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Final residue =  0.041\n"
     ]
    }
   ],
   "source": [
    "res = np.zeros_like(Phi)\n",
    "res = residue(sigma, Nz, Nx1, Nx2, Phi, sourceArray, res)\n",
    "resL2Norm = L2_norm(res, a)\n",
    "print(\"Final residue = \", round(resL2Norm, 3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "colorinterpolation = 50\n",
    "colourMap = plt.cm.jet \n",
    "X1, Z = np.meshgrid(np.arange(0, Nz), np.arange(0, Nx1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "nx2C = int(Nx2/2)\n",
    "dilatonInStringPlane = Phi[:, :, nx2C]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.contourf(Z, X1, dilatonInStringPlane.T, colorinterpolation, cmap=colourMap)\n",
    "plt.colorbar()\n",
    "label = \"$L_{qq}$ = %4.2f$z_0$\" % (qqbarDistance)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_L$\")\n",
    "plt.ylabel(\"$z$\")\n",
    "# remove the tick marks\n",
    "#ax3 = plt.axes()\n",
    "#plt.setp(ax3.get_xticklabels(), visible=False)\n",
    "#plt.setp(ax3.get_yticklabels(), visible=False)\n",
    "#ax3.tick_params(axis='both', which='both', length=0)\n",
    "figCaption = \"Dilaton_Field\" + str(qqbarDistance)+\".png\"\n",
    "plt.savefig(figCaption)\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Calculating $z_0^4<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}}\\left(x_1, x_2 \\right)|\\Omega>_{q\\bar{q}}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "def B(a, nz):\n",
    "    return (1.0 /(a * nz))**3 - a * nz\n",
    "Ez = - (B(a, 0.5)/a) * Phi[1, :, :]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Ploting the thickness in the central plane"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Half Width in the central plane in the units of $z_0$ =  0.58\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "23.3\n"
     ]
    }
   ],
   "source": [
    "nx1c = int(Nx1/2)\n",
    "EzT =  - (B(a, 0.5)/a) * Phi[1, nx1c, :]\n",
    "xTrange = np.arange(Nx2)\n",
    "#\n",
    "# rescale to delinate\n",
    "EzCutoff = 23.3\n",
    "EzT[EzT > EzCutoff] = EzCutoff\n",
    "#\n",
    "centre = np.sum(xTrange * EzT)/np.sum(EzT)\n",
    "widthCoord = np.sqrt(np.abs(np.sum((xTrange-centre)**2*EzT)/np.sum(EzT)))\n",
    "#print(\"Width in the central plane = \", widthCoord)\n",
    "physicalWidth = round(widthCoord * sigma * a, 2)\n",
    "print(\"Half Width in the central plane in the units of $z_0$ = \", physicalWidth)\n",
    "#\n",
    "label = \"Half width in transverse central plane = %4.2f$z_0$\" % (physicalWidth)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_T$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "plt.plot(xTrange, EzT)\n",
    "figCaption = \"Half width in Central Plane\" + str(qqbarDistance)+\".png\"\n",
    "plt.savefig(figCaption)\n",
    "plt.show()\n",
    "EzTmax = np.max(EzT)\n",
    "print(round(np.max(EzT), 1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Width in the plane containing the quark"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Half Width in the quark plane in the units of $z_0$ =  0.69\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Flux in the transverse plane containg the quark\n",
    "EzQ =  - (B(a, 0.5)/a) * Phi[1, int(NxL), :]\n",
    "# rescale to delinate\n",
    "EzCutoff = 23.3\n",
    "EzQ[EzQ > EzCutoff] = EzCutoff\n",
    "# Width of cutoff distribution\n",
    "#\n",
    "centre = np.sum(xTrange * EzQ)/np.sum(EzQ)\n",
    "widthCoord = np.sqrt(np.abs(np.sum((xTrange-centre)**2*EzQ)/np.sum(EzQ)))\n",
    "\n",
    "physicalWidthInQuarkPlane = round(widthCoord * sigma * a, 2)\n",
    "print(\"Half Width in the quark plane in the units of $z_0$ = \", physicalWidthInQuarkPlane)\n",
    "#\n",
    "# Labels\n",
    "label = \"Half width in transvese quark plane = = %4.2f$z_0$\" % (physicalWidthInQuarkPlane)\n",
    "\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_T$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "# Caption\n",
    "figCaption = \"Half width in the Quark Plane\" + str(qqbarDistance)+\".png\"\n",
    "\n",
    "#\n",
    "plt.plot(xTrange, EzQ)\n",
    "plt.savefig(figCaption)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plotting the flux-tube"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "X1, X2 = np.meshgrid(np.arange(0, Nx1), np.arange(0, Nx2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "EzR = Ez"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "EzCutoff = 23.3 # 1.0 * EzTmax\n",
    "EzR[EzR > EzCutoff] = EzCutoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.contourf(X1, X2, EzR.T, colorinterpolation, cmap=colourMap)\n",
    "\n",
    "# Set Colorbar\n",
    "#plt.colorbar()\n",
    "\n",
    "# Show the result in the plot window\n",
    "figLegend = \"Fluxtube \" + \"Lqqbar = \" + str(qqbarDistance) + \"Lz = \" + str(Lz) + \"simga = \" + str(sigma) + \".png\"\n",
    "#label = \"Normalized flux distribution. $L_{qq}$ = %4.2f$z_0$\" % (qqbarDistance)\n",
    "# Create Figure and Axes instances\n",
    "label = \"Distance between the quark and the antiquark  %4.2f$z_0$\" % (qqbarDistance)\n",
    "#plt.title(label)\n",
    "plt.xlabel(\"$x_1$\")\n",
    "plt.ylabel(\"$x_2$\")\n",
    "#ax.set_yticklabels([])\n",
    "#ax.set_xticklabels([])\n",
    "plt.savefig(figLegend)\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using matplotlib backend: MacOSX\n",
      "LzM = 1.0Lz = 128simga = 5.0\n"
     ]
    }
   ],
   "source": [
    "z, x, y = stringShape.nonzero()\n",
    "%matplotlib auto\n",
    "fig = plt.figure()\n",
    "\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "ax.scatter(x, y, z, zdir='z', c= 'red')\n",
    "#ax.plot(x. y, z, zdir='z', c = 'red')\n",
    "cset = ax.contourf(X1, X2, EzR.T, zdir='z', offset = 0, origin = 'image', cmap=colourMap)\n",
    "ax.set_xlim(0,Nx1)\n",
    "ax.set_ylim(0, Nx2)\n",
    "plt.axis('off')\n",
    "\n",
    "plt.xlabel(\"$x_L$\")\n",
    "plt.ylabel(\"$x_T$\")\n",
    "\n",
    "ax.grid(False)\n",
    "\n",
    "# remove the tick marks\n",
    "plt.setp(ax.get_xticklabels(), visible=False)\n",
    "plt.setp(ax.get_yticklabels(), visible=False)\n",
    "ax.tick_params(axis='both', which='both', length=0)\n",
    "fig.colorbar(cset, shrink = 0.5, aspect = 5)\n",
    "\n",
    "#Caption\n",
    "label = \"$L = $   %4.2f$z_0$\" % (qqbarDistance)\n",
    "#plt.title(label)\n",
    "\n",
    "figLegend = \"LzM = \" + str((NzM +1) * a) + \"Lz = \" + str(Lz) + \"simga = \" + str(sigma)\n",
    "print(figLegend)\n",
    "plt.show()\n",
    "figTitle =  \"openString \"+ \"Lqqbar = \" + str(qqbarDistance) + \"simga = \" + str(sigma) + \".png\"\n",
    "plt.savefig(figTitle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/ShapeOfFluxTube-3.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Full Multi Grid Solution of the Two Dimensional Dilaton Field Equation \n",
    "##### Vikram Vyas"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### About this notebook\n",
    "This notebook was used to do the numerical calculations described in the section 4.4 of the accompanying paper \"Flux-tubes and their intrinsic shape in confining gauge theories with gravitational dual\" Please feel free to use it for any accademic purpose. For any comments or clarification send me an email: vikram@physicsinfield.org\n",
    "#### How to use this notebook\n",
    "\n",
    "The notebook requires the python files:\n",
    "\n",
    "utility_2DimMG.py\n",
    "\n",
    "#### References\n",
    "\n",
    "For multigrid algorithm used see:\n",
    "\n",
    "J. Stewart. Python for Scientists. Cambridge University Press, 2017.\n",
    "\n",
    "and the python implementation\n",
    "\n",
    "https://github.com/AbhilashReddyM/GeometricMultigrid\n",
    "\n",
    "\n",
    "#### Acknowledgments\n",
    "I would like to thank the world wide community of python developers.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Python preliminaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "# for plotting\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "#from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "# for using Cython\n",
    "%load_ext Cython"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Utility functions for Multigrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from utility_2DimMG import L2_norm, prolong_lin, restric, restrict_hw"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Cythonized code for relaxation and residue calculation for the two dimensional dilaton field equation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "cimport numpy as np\n",
    "cimport cython\n",
    "@cython.boundscheck(False) # turn of bounds-checking for entire function\n",
    "@cython.wraparound(False)\n",
    "@cython.cdivision(True)\n",
    "\n",
    "cdef A(float a, float nz):\n",
    "    return (1.0/( a * nz))**3\n",
    "\n",
    "\n",
    "cdef B(float sigma, float a, float nz):\n",
    "    return sigma**2 * ((1.0 /(a * nz))**3 - a * nz)\n",
    "\n",
    "\n",
    "cdef C(float sigma, float a, float nz):\n",
    "    return 2*A(a, nz+0.5)+B(sigma, a, nz-0.5)+B(sigma, a, nz+0.5)\n",
    "\n",
    "\n",
    "# solving L(error) = errorCentre - errorB - errorZ = source\n",
    "def updateError(float sigma, int Nz, int Nx1,  \n",
    "                np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] phi,  \n",
    "                np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] source):\n",
    "    \n",
    "        cdef int nz, nx1\n",
    "        cdef float a, D, deltaPhiB, deltaPhiZ, newPhi\n",
    "        \n",
    "        # lattice constant in the units of z_0\n",
    "        a = 1.0/(Nz-1)\n",
    "        \n",
    "        for nz in range(1, Nz - 1):\n",
    "            for nx1 in range(1, Nx1 - 1):\n",
    "                if nz == Nz-2:\n",
    "                    phi[Nz - 1, nx1] = phi[Nz - 2, nx1] # Neumann B.C. at z = Nz\n",
    "                deltaPhiB = A(a, nz + 0.5) * (phi[nz, nx1+1]+phi[nz, nx1-1])\n",
    "                deltaPhiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1] + B(sigma, a, nz-0.5)*phi[nz-1, nx1]\n",
    "                newPhi = (1.0/C(sigma, a, nz)) * (deltaPhiB + deltaPhiZ + source[nz, nx1])\n",
    "                phi[nz, nx1] = newPhi\n",
    "\n",
    "def relaxError(float sigma, int Nz, int Nx1,  \n",
    "               np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] phi,  \n",
    "               np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] source, int nit = 1):\n",
    "    cdef int ii\n",
    "    for ii in range(nit):\n",
    "        updateError(sigma, Nz, Nx1, phi, source)\n",
    "    return phi\n",
    "\n",
    "def residue(float sigma, int Nz, int Nx1,\n",
    "            np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] phi,\n",
    "            np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] jSource, \n",
    "            np.ndarray[np.float_t, ndim = 2, negative_indices = False,  mode = 'c'] residue):\n",
    "    \n",
    "    # L(phi) = phiCentre - phiB - phiZ = jSource\n",
    "    # res = jSource - L(phi)\n",
    " \n",
    "    # lattice constant in the units of z_0 = 1\n",
    "    a = 1.0/(Nz - 1.0)\n",
    "    \n",
    "    #residue = np.zeros((Nz, Nx1, Nx2), float)\n",
    "    for nz in range(1, Nz - 1):\n",
    "        for nx1 in range(1, Nx1 - 1):\n",
    "            if nz == Nz-2:\n",
    "                    phi[Nz - 1, nx1] = phi[Nz - 2, nx1] # Neumann B.C. at z = Nz\n",
    "            phiCentre = C(sigma, a, nz) * phi[nz, nx1]\n",
    "            phiB = A(a, nz + 0.5) * (phi[nz, nx1+1]+phi[nz, nx1-1])\n",
    "            phiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1] + B(sigma, a, nz-0.5)*phi[nz-1, nx1]\n",
    "            residue[nz, nx1] = jSource[nz, nx1] + (phiB + phiZ - phiCentre)\n",
    "    return residue"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def V_cycle(sigma, nz, nx1, num_levels, phi, source, level=1):\n",
    "    \n",
    "    # solve exactly at the bottom layer - recursion ends here\n",
    "    if (level==num_levels):\n",
    "        phi = relaxError(sigma, nz, nx1, phi, source, nit=100)\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Relax L(phi) = source on this grid and calculate the residue\n",
    "    phi = relaxError(sigma, nz, nx1, phi, source, nit=75)\n",
    "    res = np.zeros_like(phi)\n",
    "    res = residue(sigma, nz, nx1, phi, source, res)\n",
    "    \n",
    "    \n",
    "    #Step 2: Restrict residual to coarse grid\n",
    "    res_c = restrict_hw(res)\n",
    "    \n",
    "    #Step 3:Solve Le_c=res_c on the coarse grids recursively\n",
    "    coarseGridShape = np.shape(res_c)\n",
    "    NzC, Nx1C = coarseGridShape[0], coarseGridShape[1]\n",
    "    err_c = np.zeros_like(res_c)\n",
    "    err_c = V_cycle(sigma, NzC, Nx1C, num_levels, err_c, res_c, level+1)\n",
    "    \n",
    "    \n",
    "    #Step 4: Interpolate(prolong) e_c to fine grid and add to phi\n",
    "    phi = phi + prolong_lin(err_c)\n",
    "    \n",
    "    #Step 5: Relax L(phi) = source on this grid \n",
    "    phi = relaxError(sigma, nz, nx1, phi, source, nit=75)\n",
    "    \n",
    "    return phi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FMG(sigma, nz, nx1, num_levels, source, nv=1, level=1):\n",
    "    # solve exactly at the bottom layer \n",
    "    \n",
    "    if (level==num_levels):\n",
    "        phi = np.zeros_like(source)\n",
    "        phi = relaxError(sigma, nz, nx1, phi, source, nit=100)\n",
    "        print(\"solved the bottom grid\")\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Restrict the rhs to a coarse grid\n",
    "    source_c = restrict_hw(source)\n",
    "    \n",
    "    #Step 2: Solve the coarse grid problem using FMG\n",
    "    coarseGridShape = np.shape(source_c)\n",
    "    NzC, Nx1C = coarseGridShape[0], coarseGridShape[1]\n",
    "    current_level = level + 1\n",
    "    phi_c = FMG(sigma, NzC, Nx1C, num_levels, source_c, nv, current_level)\n",
    "    \n",
    "    #Step 3: Interpolate phi_c to the fine grid\n",
    "    phi = prolong_lin(phi_c)\n",
    "    \n",
    "    \n",
    "    #step 4: Execute 'nv' V-cycles\n",
    "    for _ in range(nv):\n",
    "        phi = V_cycle(sigma, nz, nx1, num_levels-level, phi, source)\n",
    "    print(\"finished V-cycles for level = \", num_levels-level)\n",
    "    return phi"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Geometry of the fine lattice\n",
    "Length along the radial direction in the units of lattice constants $a$. Lattice constant along $X_T$ is $b =\\sigma a$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L =  512 a =  0.001953125 b = sigma * b =  0.009765625\n"
     ]
    }
   ],
   "source": [
    "num_levels = 8\n",
    "Lz = LxT  = 2**(num_levels + 1)\n",
    "a = 1.0/Lz\n",
    "sigma = 5.0\n",
    "b = a * sigma\n",
    "print(\"L = \", Lz, \"a = \", a ,\"b = sigma * a = \",  b)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For each direction, the number of points is one more than the length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "512 513\n"
     ]
    }
   ],
   "source": [
    "Nz = Lz + 1\n",
    "NxT = LxT + 1\n",
    "print(Lz, Nz)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Dilaton field\n",
    "Initially set to zero. This also implements the homogenous Dirichlet on all boundaries\n",
    " we will implement Neumann BC on $z = L_z$ plane in the relaxation algorithm."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "Phi = np.zeros((Nz,NxT), float)                                    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Source function for a very long open string"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "An infinitely long open string at $z=z_0$, with  along $x_L$ is holographically dual to a very long flux-tube connecting a quark and an anti-quark placed along $x_L$ in the limit when the distance between the quark and the anti-quark, L, goes to infinity. This open string acts as a source for the dilaton field:\n",
    "\n",
    "$$S(z, x_T) =  \\sigma * \\frac{g}{z_m^2}\\delta(x_T, LxT/2)\\delta(z,z_m) $$ where \n",
    "$$g = \\frac{\\lambda^1/2}{8\\pi}$$ and $z_m\\rightarrow z_0$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "g = -10 # negative sign is to incorporate L(phi) = - stringSource\n",
    "NzM =  Nz - 2 # we are putting the string just below the boundary at z=z_0 \n",
    "zM = NzM * a \n",
    "sourceArray = np.zeros((Nz, NxT), float)\n",
    "sourceArray[NzM,int(NxT/2.0)] = sigma * g/(zM ** 2)# top middle"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solving using FMG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "solved the bottom grid\n",
      "finished V-cycles for level =  1\n",
      "finished V-cycles for level =  2\n",
      "finished V-cycles for level =  3\n",
      "finished V-cycles for level =  4\n",
      "finished V-cycles for level =  5\n",
      "finished V-cycles for level =  6\n",
      "finished V-cycles for level =  7\n",
      "CPU times: user 37min 31s, sys: 5.08 s, total: 37min 36s\n",
      "Wall time: 37min 28s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "Phi = FMG(sigma, Nz, NxT, num_levels, sourceArray, nv = 125, level = 1 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Final residue =  4.997357686583155e-06\n"
     ]
    }
   ],
   "source": [
    "res = np.zeros_like(Phi)\n",
    "res = residue(sigma, Nz, NxT, Phi, sourceArray, res)\n",
    "resL2Norm = L2_norm(res, a)\n",
    "print(\"Final residue = \", resL2Norm)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Plotting the Dilaton field produced by an infinitely long string"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Setting the colour scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "colorinterpolation = 50\n",
    "colourMap = plt.cm.jet #you can try: colourMap = plt.cm.coolwarm"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Setting the mesh grid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "X, Z = np.meshgrid(np.arange(0, NxT), np.arange(0, Nz))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXsAAAEaCAYAAADwlvf0AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzt3Xm4HFWdxvHvO0kIAoFAIlsSBTSMwggImYgDzCBEWUSCKAguIDJmRHAZcRTEkUVQUASHQZEoDIvIMgoSkRFZZNSRxYBhCYhEQAmJYFgii4Qk/OaPczqp2+mtcm/f2337/TxPPV116tSpU337/vr0qapTigjMzGx4+5uhroCZmbWfg72ZWQ9wsDcz6wEO9mZmPcDB3sysBzjYm5n1AAd7W4WS/5L0tKTbV7OMV0l6TtKIvHyzpH8e2JoOLEnfkvTvLeZ9RNK0Out2lTS/wbY7SXowvz/7rW59zcpwsK9B0nslzc7/jAsl/Y+knQeg3AsknTwQdWyznYG3AhMjYmr1SkkflLQ8vz/PSXo4fzlsWckTEX+MiHUiYnnZnTcKpP1Vo+7PSTobICI+EhFfbMd+q5wEnJ3fnx8Owv76TdIakr6f/zYhadeq9ZJ0mqQn8/QVSWpQ3nsl/UHS85J+KGmDwroNJF2V1/1B0nvbeGg9w8G+iqRPAV8HvgRsBLwK+CYwfSjr1YykkQNY3KuBRyLi+QZ5bomIdYD1gGnAX4E7JP3dANajXW7JgbYyHTXI+381MHd1Nhzgv3NZvwTeD/ypxroZwH7AtsA2wD7Av9QqRNLWwLnAB0j/Yy+Q/scqvgG8lNe9Dzgnb2P9ERGe8kQKXM8BBzTIM5r0ZbAgT18HRud1uwLzgaOBJ4CFwGF53QxgKelD/Bzwo5z+euBm4BlSANi3sK+bgX8uLH8Q+GVhOYAjgQeBhwEBZ+Z9LwbuBv6uznFsCswCngLmAR/O6YcDLwLLcz1PrLFtn3oU0q8Bvp/nN8v1G1l9LMBrgJuAJ4FFwCXA2LzuYuBl0pfHc8Bncvq++f15Jpf1+sJ+HwE+nY93MXA5sGad465Z97zuAuDkwvI+wJy8z18B21Ttc1qef0Xe9mngPuDfgPl19vH7quMbXe9vkfOfAHwf+C7wl+LnoZBnHPCjvP7XwMn1jnGA/k/mA7tWpf0KmFFYPhy4tc72XwK+V1h+Den/Ygywdp7fsrD+YuDUoYoLw2Vyy76vNwNrAlc1yHMcsCOwHakVMxX4fGH9xqQvjQmkD/w3JK0fETNJQe0rkVqT75A0ivRP+lNgQ+BjwCWS/rZEnfcD3gRsBbwN+EdgS2As8B5SQK3lUtI/7abAu4EvSdo9Is4DPsLK1u/xJepyJbBLC/kEfDnv+/XAJFJQIyI+APwReEfe/1dy99ClwCeBVwLXAj+StEahzAOBPYHNSS3LD5ao96oVlLYHzie1TseRWqKzJI2ukf14UsB6DbAHcGi9ciPiNVXHt4Q6f4vCZtNJAX8s6TNU7RvA86TP3qGN9p+P7ZkG0zGNtm1ga+CuwvJdOa1p3oj4PTnA52l5RPyuxbKsRQ72fY0DFkXEsgZ53gecFBFPRMSfgRNJP0crlub1SyPiWlLrrV7w3hFYh9RqeSkibiK1jg8uUecvR8RTEfHXvO8xwOsARcT9EbGwegNJk0j98p+NiBcjYg7wnarjWB0LgA2aZYqIeRFxfUQsye/hGcA/NdjkPcCP8zZLgdNJrel/KOQ5KyIWRMRTpC/Q7RqUt2NVgNuxRp4PA+dGxG0RsTwiLgSWkP5m1Q4ETsl/h0eBsxrsu48W/xa3RMQPI+Ll/Hcubj8CeBdwfES8EBH3ARc22mdEjG0wndpq3ausQ/pVVbEYWKdOv3113kr+MU3WWT842Pf1JDC+Sb/opsAfCst/yGkryqj6sniB9AGuV9ajEfFyVXkTWq8yj1Zm8pfF2aSW3uOSZkpat85+n4qIZ/ux31omkLoiGpK0oaTLJD0m6S+kLorxDTbp857n9+vRqvoW+5EbveeQuheKAe7WGnleDRxd/FIg/QLZtEbeTSn8Hej7+Wimlb/Fo9T3SmBkVZ5G+dvlOaD4WVsXeC4iao20WJ23kv/ZJuusHxzs+7qF1F/d6HK4BaRAUPGqnNaK6g/+AmCSpOLf4VXAY3n+eWCtwrqNm5UZEWdFxA6kn71bkvqPqy0ANpBUbC0V97u63gn8ooV8XybVe5uIWJd00q/YAqz1Pq14z3NrcRL9r28jj5Ja68UvhbUi4tIaeRfm+lS8qsR+WvlbNBqa9s/AMmBiIW1SnbwAVF2JVD19rkTdi+aSujUrtqX+Seg+eSVtQTp38bs8jZQ0ucWyrEUO9gURsRj4AqmffT9Ja0kaJWkvSV/J2S4FPi/plZLG5/zfbXEXjwNbFJZvIwX0z+T97Aq8A7gsr58D7J/r8VrSOYC6JP29pDflcwHPs/JEa/VxPko6ofZlSWtK2iaXXas/uCFJIyRtLuk/SSeoT2xhszGkFtwzkiaw6hdS9ft0BfB2SbvnYzua1KXyq7L1LeHbwEfy+ylJa0t6e1VQLtbvWEnrS5pIOvfSkv7+LSJd2nolcEL+nLwOOKTJNus0mL5UbztJoyWtmRfXyPWtfElfBHxK0gRJm5L+RhfUKeoS4B2SdpG0NulS1Csj4tlIV4BdCZyU3/OdSOcsLm7l/bD6HOyrRMQZwKdIJ13/TGrhHQVUroc+GZhNuvLjHuDOnNaK84CtcrfADyPiJdJVJnuRrkr5JnBIRPw25z+TdOLqcVI/bLMAsC4pSD1N6gp4ktS/XcvBpCtmFpBOSB8fEde3eBwAb5b0HOkKkJvzvv8+Iu5pYdsTge1JfbE/Jv1zF32Z9IX6jKRPR8QDpNb/f5Lep3eQTnC+VKK+pUTEbFK//dmk93Me9U/6nkh6vx8mnWwvG5j6+7c4inRRwJ/yvi8lfRkOtAdIVxFNAK7L85VfXOeSzpXcA9xL+rueW9kw/2rYBSAi5pIuAriEdOXYGOCjhf18lHRO5ol8LEfkbawfVLtLzcy6laTTgI0jouFVOdZb3LI363KSXidpm9zdNJXUDdTo8mHrQQ72Zt1vDKkr7HnS+YOvAVcPaY2sZZL2lPSApHn9uM+h+X7cjWNmNjTyfRK/I41FNZ90B/TB+X6JAeWWvZnZ0JkKzIuIh/IFB5fRpnG4HOzNzIbOBPreBDef/t/cWNNQjqA3YNaWouk9+taR1miyflSd/KNGpFeNJH2KR+VpTWAtiFfk9X8l3U/7ImkwiaXAMqjc47w034VQfQ3n0ib1ats1n9Z289OQKK/sTxmvkxoOCVu1v7mkT2DFzDxWFvS9mbCiLX3rgxLsJT1Cut15ObAsIqYojV99Oen64keAAyPi6XyTxn8Ae5P+TT8YEXc2Kn8D4F/bVntrt0bNmIlVyyvyLocJ68GoDfPyhqQBcTcsTJCu1K5Mj6fXpU+kVY8VRmCpvhW37pNHauS17nJ0ueEsanqe1mPO0fBiREyps3o+fe94nkjrd+SXMpjdOG+JiO0KB30McGNETAZuzMuQbjCanKcZwDmDWEfrMNVBtzrQVgL3imBeuaXnpjzdm9NyoK+lTKA3G2C/Bibnu9DXAA4iDXc94Iayz346K0fnu5CV49FMBy6K5FZgrKRNhqKC1tkqLfM+Ab8S9ItTJZ3arXqzoZIHTTyKdEfy/cAV7bpbeLD67AP4qaQgDRs7E9ioMvxuRCyUVPnhXe+ExSpD9drw8BiNu3Lm07c7p5j/scWpO6cSxEdtSM0W/NJC2up239TKb9ZfeSj0a9u9n8EK9jtFxIIc0K+X9NsGeVs6YSFpBqmbh/UHpo7WRWoFfOgb1Gtu1yDQm7VqDdp0yUwbDUo3TkQsyK9PkG7jnkoab30TgPxa+Tdt6YRFRMyMiCkRMWXtdlbeOkKtFncxWD+2uHHXTPX6WoHeffU2nLU92OdhSsdU5kmPzruXdBKiMlDToay8vXsWcEge52NHYHGtpy3Z8DJQrexVgnqTL4FSZQ9MMWZDYjC6cTYCrsrDXo8kPWj4J5J+DVwh6XDSMzkPyPmvJV12OY906eVhg1BH6wLVffdQv7+/YSu/Ttlmw1nbg31EPETfJ9hU0p8Edq+RHsCR7a6XDR+V4N2sD7Vey9yB3nrBsLiD1oaHZlflQO3WfbPtB6L7xV04VjSK+p/DTuVgb12nWcAvW5ZZL/BAaNZRWg3WAxGkWy3DrXobDhzsrWv1J+C7RW+9xsHeOk6ZlvTqBO0y27hVb8OFg711vTLB2y1661U+QWsdqZUrc4oanbQt5ilbB7NaunG4BAd7Gzbcajerz9041rGGsmXtVr0NNw72ZmY9wMHeOtpQtLDdqrfhyH32ZmYljRoBE9ZpMXOHPBXNLXvreIPZ0nar3jqJpAMkzZX0sqQpVeuOlTRP0gOS9mhWloO9dYXBCMIO9NaB7gX2B35eTJS0Fenh5FsDewLflDSiUUEO9mZmHSoi7o+IB2qsmg5cFhFLIuJh0vM/pjYqy8HeukY7W95u1VsbjZc0uzDNGIAyJwCPFpbn0+Q+L5+gta5S9s7aVss0K0MjYdSGLWZezKKImFJvtaQbgI1rrDouIq6ukQ6gGmnRqBoO9tZ1BjLgO9DbUIuIaaux2XxgUmF5IrCg0QbuxrGu5KdPWY+bBRwkabSkzYHJwO2NNnCwt67Vn2DtQG/dQNI7Jc0H3gz8WNJ1ABExF7gCuA/4CXBkRCxvVJa7cayrrU6XjgO9dYuIuAq4qs66U4BTWi3Lwd66XiV4Nwv6DvI2YEYCrZ6gfbCdFWmdg70NG8VgPqFGmlkvc7C3YclB3qwvn6A1M+sBDvZmZj3A3ThmZmWNAjYa6kqU45a9mVkPcLA3M+sBDvZmZj3Awd7MrAf4BK2ZWVmjaP0O2g7hlr2ZWQ9wsDcz6wGDFuwljZD0G0nX5OXNJd0m6UFJl0taI6ePzsvz8vrNBquOZmbD1WC27D8B3F9YPg04MyImA08Dh+f0w4GnI+K1wJk5n5mZ9cOgBHtJE4G3A9/JywJ2A76fs1wI7Jfnp+dl8vrdc34zM1tNg3U1zteBzwBj8vI44JmIWJaXi09GX/HU9IhYJmlxzr+oWGB+QvsMgPXbWnUzsyplxrPvEG1v2UvaB3giIu4oJtfIGi2sW5kQMTMipkTElLUHoJ5mZp1G0lcl/VbS3ZKukjS2sO7YfG7zAUl7NCtrMLpxdgL2lfQIcBmp++brwFhJlV8WxSejr3hqel6/HvDUINTTzKzTXA/8XURsA/wOOBZA0lbAQcDWwJ7ANyWNaFRQ24N9RBwbERMjYrNcuZsi4n3Az4B352yHAlfn+Vl5mbz+pohYpWVvZjbcRcRPC93dt5IaxpDObV4WEUsi4mFgHjC1UVlDeZ39Z4FPSZpH6pM/L6efB4zL6Z8Cjhmi+pmZDYTxkmYXphmrWc6HgP/J8yvObWbF8541DepwCRFxM3Bznn+IGt9EEfEicMBg1svMrJRyJ2gXRcSUeisl3QBsXGPVcRFxdc5zHLAMuKSyWY38DXtAPDaOmdkQiohpjdZLOhTYB9i90KW94txmVjzvWZOHSzAz61CS9iR1ee8bES8UVs0CDsojDmwOTAZub1SWW/ZmZp3rbGA0cH2+t/TWiPhIRMyVdAVwH6l758iIWN6oIAd7M7MOlYeNqbfuFOCUVstysDczK2sNYNOhrkQ57rM3M+sBDvZmZj3Awd7MrAc42JuZ9QCfoDUzK8tDHJuZWSdysDcz6wEO9mZmPcDB3sysB/gErZlZWaOAjYa6EuW4ZW9m1gMc7M3MeoCDvZlZD3CwNzPrAQ72ZmY9wFfjmJmVFCNhmYdLMDOzgSDpi5LuljRH0k8lbZrTJeksSfPy+u2bleVgb2bWub4aEdtExHbANcAXcvpepIeMTwZmAOc0K6jlbhxJ44ADgReBucA9EfHXkhU3M7MWRcRfCotrA5HnpwMXRUQAt0oaK2mTiFhYr6wyffZXATcARwC/A94s6aGIeF256puZ9ZTxkmYXlmdGxMxWN5Z0CnAIsBh4S06eADxayDY/pw1IsB8TESdJ2j8i/knSu4C6Tz43Mxuulo0YwaJ112kx9+JFETGl3lpJNwAb11h1XERcHRHHAcdJOhY4CjgeUI38USNthTLB/sX8ukTSKyLiB5L+FzitRBlmZlYQEdNazPo94MekYD8fmFRYNxFY0GjjMidoT5e0AXA5cL6kj5F+NpiZWRtImlxY3Bf4bZ6fBRySr8rZEVjcqL8eSrTsI+IHefYMSR8A3kA6SWBmZu1xqqS/BV4G/gB8JKdfC+wNzANeAA5rVtBq3VQVERevznZmZta6iHhXnfQAjixTlu+gNTMraRkjeZLxLeZe3Na6tMo3VZmZ9YCmwV7Sxfn1E+2vjpmZtUMrLfsdJL0a+JCk9SVtUJyabSxpTUm3S7pL0lxJJ+b0zSXdJulBSZdLWiOnj87L8/L6zfpzgGZm1lqw/xbwE+B1wB1V0+wG21UsAXaLiG2B7YA986VCpwFnRsRk4Gng8Jz/cODpiHgtcCa+jt/MrN+anqCNiLOAsySdExFHlN1BPmv8XF4clacAdgPem9MvBE4gDeYzPc8DfB84W5JyOWZmQ245I3iScS3m/n1b69KqMtfZHyFpW2CXnPTziLi7lW0ljSD9Engt8A3S0T8TEctylsq4DlAY8yEilklaDIwDFrVaVzMz66vlq3EkfRy4BNgwT5fku2ibiojleYjOicBU4PW1slV21WBdsT4zJM2WNPv5ViphZtbDylxn/8/AmyLieQBJpwG3AP/ZagER8Yykm4EdgbGSRubWfXFch8qYD/MljQTWA56qUdZMYCbAJMldPGZmDZS5zl7A8sLycmq3wvtuJL1S0tg8/wpgGnA/8DPg3TnbocDVeX5WXiavv8n99WZm/VOmZf9fwG2SrsrL+wHntbDdJsCFud/+b4ArIuIaSfcBl0k6GfhNoazzgIslzSO16A8qUUczs7ZbxkgWtXyCtjOUOUF7Ru6C2ZnUoj8sIn7TwnZ3A2+skf4Qqf++Ov1F4IBW62VmZs2VGhsnIu4E7mxTXczMrE08No6ZWQ9wsDcz6wEtd+NIOgD4SUQ8K+nzwPbAyblrx8ysZ5Qb4rgzlGnZ/3sO9DsDe5CGODinPdUyM7OBVCbYV66xfztwTkRcDawx8FUyM7MiSZ+WFJLG52VJOiuPDny3pO2blVEm2D8m6VzgQOBaSaNLbm9mZiVJmgS8FfhjIXkvYHKeZtBCL0uZYH0gcB2wZ0Q8A2wA/FuJ7c3MrLwzgc/Qd4yw6cBFkdxKGn5mk0aFlAn2x0fElRHxIEBELAR2L1lpM7NeM74yaGOeZrS6oaR9gcci4q6qVStGB86KIwfXVOamqrcCn61K26tGmpnZsJauxml5uIRFETGl3kpJNwAb11h1HPA54G21NquR1nAMsabBXtIRwEeBLSQVx68fA/xfs+3NzKy+iJhWK13SG4DNgbskQRod+E5JU1k5OnBFceTgmlpp2X8P+B/gy8AxhfRnI2KVoYfNzKz/IuIe0rNDAJD0CDAlIhZJmgUcJeky4E3A4ty1XlcrjyVcDCwGDu5Pxc3MbMBcC+wNzANeAA5rtkEr3Ti/jIidJT1L6hMq9hVFRKy7mpU1M7MWRcRmhfkAjiyzfSst+53z65iylTMzG46WMorH2Wioq1FKmbFxRgPvAjYrbhcRJw18tczMbCCVufTyalLf/R3AkvZUx8zM2qFMsJ8YEXu2rSZmZtY2Ze6g/VW+7tPMzLpMmZb9zsAHJT1M6sYR6aTwNm2pmZlZhyp5B21HKBPs92pbLczMrK1aDvYR8Yd2VsTMzNqnzKWXX6iV7ksvzcw6X5lunOcL82sC+wD3D2x1zMysHcp043ytuCzpdGDWgNfIzKzDLWMki7rsBG1/Hiu4FrDFQFXEzMzap0yf/T2sHBx/BPBKwP31ZmZdoEyf/T6F+WXA4xGxbIDrY2ZmbeBLL83MekCZlr2ZmVG5g3b8UFejlP6coDUzsy7h8ezNzDqUpBOADwN/zkmfi4hr87pjgcOB5cDHI+K6RmV5PHszs852ZkScXkyQtBVwELA1sClwg6QtI2J5vUI8nr2ZWfeZDlwWEUuAhyXNA6YCt9TboO3j2UuaJOlnku6XNFfSJ3L6BpKul/Rgfl0/p0vSWZLmSbpb0vZl92lm1k7LGcGTjGtpAsZLml2YZpTc3VE5Fp5fiZPABODRQp75Oa2uwRjPfhlwdETcKWkMcIek64EPAjdGxKmSjgGOAT5LGkp5cp7eBJyTX83MutGiiJhSb6WkG4CNa6w6jhT/vki6ofWLwNeAD5Hib7WokbZC28ezj4iFwMI8/6yk+0nfQNOBXXO2C4GbScF+OnBRRARwq6SxkjbJ5ZiZDSsRMa2VfJK+DVyTF+cDkwqrJwILGm0/qDdVSdoMeCNwG7BRJYBHxEJJG+Zs9X6e9An2+afQDID1MTMbfqoauu8E7s3zs4DvSTqDdIJ2MnB7o7KaBntJv4yInSU9S9+fCZVunHVbrPQ6wA+AT0bEX6Rav0JWlFttlZ8nETETmAkwSWr488XMrEt9RdJ2pBj4CPAvABExV9IVwH2krvIjG12JAy0E+4jYOb+OWd3aShpFCvSXRMSVOfnxyreWpE2AJ3J66Z8nZmbDUUR8oMG6U4BTWi2r7cMlKDXhzwPuj4gzCqtmAYcCp+bXqwvpR0m6jHRidrH7682skyyLkSx6qbvGsx+MsXF2Aj4A3CNpTk77HCnIXyHpcOCPwAF53bXA3sA84AXgsEGoo5nZsFZmuIR3AVfmq2RaFhG/pHY/PMDuNfIHcGSZfZiZWWNlbqr6Luns74hKgiS3us3MukCZYP9b4H+BH+QTrgAfG/gqmZnZQCvTZx8R8S1JLwCzJO1P/e4ZM7Nha/nSkSz+U3eNZ18m2D8NEBEX5YD/Y9JDx83MrMOVuYN298L89yW9CFzQjkqZmdnAWu1LLyPiGuiy53KZmfUoP5bQzKwH+IHjZmZlLRUs7K7w6Za9mVkPcLA3M+sBDvZmZj3Awd7MrAd01xkGM7NOsBR4fKgrUY5b9mZmPcDB3sysg0n6mKQHJM2V9JVC+rGS5uV1ezQrx904ZmYdStJbgOnANhGxRNKGOX0r4CBga9IDx2+QtGWj59C6ZW9m1rmOAE6NiCUAEVF5Vvd04LKIWBIRD5Oe7De1UUFu2ZuZlbUU+FPLucdLml1YnhkRM1vcdktgF0mnAC8Cn46IXwMTgFsL+ebntLoc7M3M2mtRREypt1LSDcDGNVYdR4rR6wM7An9Pem73FtR+lkjDR8Y62JuZDaGImFZvnaQjWPns79slvUwabXg+MKmQdSKwoNF+3GdvZta5fgjsBiBpS2ANYBEwCzhI0mhJmwOTgdsbFeSWvZlZ5zofOF/SvcBLwKG5lT9X0hXAfcAy4MhGV+KAg72ZWceKiJeA99dZdwpwSqtlOdibmZW1jDJX43QE99mbmfUAB3szsx7gYG9m1gMc7M3MeoBP0JqZlfUS8OhQV6Ict+zNzHqAg72ZWQ9wsDcz6wEO9mZmPaDtwV7S+ZKeyGM7VNI2kHS9pAfz6/o5XZLOyo/aulvS9u2un5lZaZUHjrcydYjBaNlfAOxZlXYMcGNETAZuzMsAe5FGb5sMzADOGYT6mZkNe20P9hHxc+CpquTpwIV5/kJgv0L6RZHcCoyVtEm762hmNtwNVZ/9RhGxECC/bpjTJ9D36tWmj9oyM7PmOu2mqpYftSVpBqmrh/XbWSMzs2FgqIL945I2iYiFuZum8sT0lh+1lR/YOxNgktTw2YtmZgNqKbBwqCtRzlB148wCDs3zhwJXF9IPyVfl7AgsrnT3mJn1GkmXS5qTp0ckzSmsOzZfufiApD2aldX2lr2kS4FdgfGS5gPHA6eSnpJ+OPBH4ICc/Vpgb2Ae8AJwWLvrZ2bWqSLiPZV5SV8DFuf5rYCDgK2BTYEbJG3Z6NGEbQ/2EXFwnVW718gbwJHtrZGZWXeRJOBA8sPHSVcuXhYRS4CHJc0DpgK31CvDd9CamXW+XYDHI+LBvFz6ysVOuxrHzKzzVe6gbc14SbMLyzPzBSYASLoB2LjGdsdFROV85sHApYV1LV+5WOFgb2bWXosiYkq9lRExrdHGkkYC+wM7FJJbvnKxwt04ZmadbRrw24iYX0ibBRwkabSkzUlDzNzeqBC37M3MOttB9O3CISLmSroCuA9YBhzZ6EoccLA3M+toEfHBOumnAKe0Wo6DvZlZWb6D1szMOpGDvZlZD3CwNzPrAQ72ZmY9wMHezKwH+GocM7PSApYtHepKlOKWvZlZD3CwNzPrAQ72ZmY9wMHezKwH+AStmVlpS4HHhroSpbhlb2bWAxzszcx6gIO9mVkPcLA3M+sBPkFrZlbaS/gErZmZDQhJ20m6VdIcSbMlTc3pknSWpHmS7pa0fbOyHOzNzDrXV4ATI2I74At5GWAv0kPGJwMzgHOaFeRgb2bWuQJYN8+vByzI89OBiyK5FRgraZNGBbnP3sysc30SuE7S6aTG+T/k9AnAo4V883Na3SfjOtibmZW2lBRfWzJe0uzC8syImFlZkHQDsHGN7Y4Ddgf+NSJ+IOlA4DxgGqAa+aNRJRzszczaa1FETKm3MiKm1Vsn6SLgE3nxv4Hv5Pn5wKRC1oms7OKpyX32ZmadawHwT3l+N+DBPD8LOCRflbMjsDgi6nbhgFv2Zmad7MPAf0gaCbxIuvIG4Fpgb2Ae8AJwWLOCHOzNzDpURPwS2KFGegBHlinLwd7MrDTfQWtmZh2oI4O9pD0lPZBvBT5mqOtjZtbtOi7YSxoBfIN0O/BWwMGSthraWpmZdbeOC/bAVGBeRDwUES8Bl5FuDTYzs9XUiSdoa90G/KbqTJJmsPIypCVHw72DULfBMh5YNNSVGGDD7Zh8PJ2v3jG9uv9Fz78Ojh7fYuaOeF87Mdi3dBtwvt14JoCk2Y3uUOs2w+14YPgdk4+n87XzmCJiz3aU206d2I1T+jZgMzNrrBOD/a+ByZI2l7QGcBDp1mAzM1tNHdeNExHLJB0FXAeMAM6PiLluP95cAAAI2ElEQVRNNpvZZH23GW7HA8PvmHw8nW84HtNqU7rr1szMhrNO7MYxM7MB5mBvZtYDuj7Yd+PQCpLOl/SEpHsLaRtIul7Sg/l1/Zxe+inyg03SJEk/k3S/pLmSPpHTu/KYJK0p6XZJd+XjOTGnby7ptnw8l+cLCJA0Oi/Py+s3G8r61yNphKTfSLomL3f78Twi6R5JcypPgurWz9xg6Opg38VDK1wAVF+newxwY0RMBm7My7AaT5EfAsuAoyPi9cCOwJH579Ctx7QE2C0itgW2A/bMD4g4DTgzH8/TwOE5/+HA0xHxWuDMnK8TfQK4v7Dc7ccD8JaI2K5wPX23fubaLyK6dgLeDFxXWD4WOHao69Vi3TcD7i0sPwBskuc3AR7I8+cCB9fK16kTcDXw1uFwTMBawJ2ku7gXASNz+orPHunKsTfn+ZE5n4a67lXHMZEU/HYDriHdvNi1x5Pr9ggwviqt6z9z7Zq6umVP/Sesd6ONIj9WLL9umNO76hjzT/43ArfRxceUuzzmAE8A1wO/B56JiGU5S7HOK44nr18MjBvcGjf1deAzwMt5eRzdfTyQ7qz/qaQ78vAp0MWfuXbruOvsSyr9hPUu1DXHKGkd4AfAJyPiL1KtqqesNdI66pgiYjmwnaSxwFXA62tly68dfTyS9gGeiIg7JO1aSa6RtSuOp2CniFggaUPgekm/bZC3W46pbbq9ZT+chlZ4XNImAPn1iZzeFccoaRQp0F8SEVfm5K4+JoCIeAa4mXQuYmx+Fij0rfOK48nr1wOeGtyaNrQTsK+kR0ijyO5Gaul36/EAEBEL8usTpC/kqQyDz1y7dHuwH05DK8wCDs3zh5L6vSvppZ4iP9iUmvDnAfdHxBmFVV15TJJemVv0SHoFMI10YvNnwLtzturjqRznu4GbIncMd4KIODYiJkbEZqT/kZsi4n106fEASFpb0pjKPPA20si3XfmZGxRDfdKgvxPpCeu/I/WpHjfU9WmxzpcCC4GlpBbH4aQ+0RuBB/PrBjmvSFcc/R64B5gy1PWvcTw7k34S3w3MydPe3XpMwDbAb/Lx3At8IadvAdwOzAP+Gxid09fMy/Py+i2G+hgaHNuuwDXdfjy57nflaW7lf79bP3ODMXm4BDOzHtDt3ThmZtYCB3szsx7gYG9m1gMc7M3MeoCDvZlZD3CwNzPrAQ72bSTpV4O1D0ljJX10AMv9eB6y+JJCWp99SNpMhWGaV3M/zzVZX73PVY5zMN7n1TUQf5dmZUjaVdLF/dlHjTJbGjq8Xj7VGMbbhpaDfRtFxD8M4j7GAgMW7HNZe0e607JioPfRiup9rlKHwXif+2Eg3rNmZWxHuglsQLQ6dHiTfBew6jDeNoQc7Fuk9HCOt+b5kyWd1cI2z+XXzXIr+dtKD8P4ab4Nvzp/n5aypE9LOqHR9oWW8anAa5Qe5PDVfDv5j5UewHGvpPfU2N+n8rp7JX2ykP4t0h2KsyT9a2GTPvvIaSPqHZek9ys9BGSOpHNzcGj0fv1QaQTDuVo5imH1PlepQ+F9PkTpwRR3FVu6rdSjwbarvEf1/h513vNa9V3lOJt8Rmq970XbAhOUHjTykFYOdra6pgLzIuKhiHiJNJ7O9DL5IuLn1BhPR9JN+TjmSHpR0gH9rKu1aqhv4e2WCfhH0oBY7wN+DIxoYZvn8utmpAd8bJeXrwDeXyP/ZvQd4/7TwAmNtq/aR3HbdwHfLiyvV7WvHUi3ja8NrEO65fyNhfWPsOpY4dX7aFSv1wM/Akbl5W8Ch9R7j/J85db2V5CGKRhXZ5/3VpcBbE0ao3x8VVlN69Fg25rvUb3jrvWe16lvveOs916uUkZVeb8BTsjzbwN+USPPL1g5lEVxmlYj77uB7xSWPwCcXTZfo3oDR+RjbPp/5Glgpm4f4njQRMTPJQn4FLBrRCyXdBjpoRZ7kB748JuIOLdOEQ9HxJw8fwfpH6GMstvfA5wu6TTSWCi/qFq/M3BVRDwPIOlKYBfKdwfUq9fupGD56/S28QpWjkBYz8clvTPPTyI9VehPLdZjN+D7EbEIICIqrcpW6lFv23rv0SxqH/cVVL3nyo/Fa/E4S39GlEalHAd8KSfNAcZX54uIXZqVVSy2RlqtcVVWa9hgSYeQun7elf+P1iZ9Cb8E3BwRlzQswFaLg32LJL2B9OSbRRHxLEBE/Jekq0lP+/lIkyKWFOaXk4JOtWX07Vpbs+T2K0TE7yTtQBqQ7MuSfhoRJxUPqUl9W1WvXgIujIhjWykkdz1MIz0h6QVJN9P3+JsWQf2A1KwejbatZ5XjrvWeAxf1KbDxcZb6G2dbkbpSXsrL25MGB+t7INIvgDE1tv90RNxQldbqcMClhw3O3TbvA6ZHxNKcvD/py/ZHki4HHOzbwH32LVAaF/sSUn/k85L2KKzegfTYuoHwOLChpHGSRgP7lNj2WQr/zJI2BV6IiO8Cp5OCQNHPgf0krZVbVu8k/dRveR9N3Ai8W+nBEpUHQb+6Qf71SM89fUHS60jjx9faZ7063AgcKGlcZX8l6lFv21LvUZ33vLq+9Y6zkUbv+7bA5koPCV8HOJ40Vn0fEbFLpGe1Vk/VgR5aHzq81BDjSg9R+Siwf0S8WFg1kZVPkVpeb3vrHwf7JiStBVxJeqD2/cAXSf3oFTuQfnL3W27pnER6pN81QKMn71Rv+yTwf/nE4FeBNwC3Kz1a7zjg5Kr8d5KumLg97+87EdGwC6fGPhrlvQ/4POmxcXeTHu23SYNNfgKMzHm/CNxaa5/16hARc4FTgP+VdBdwRqv1aLBt2fdolfe8Rn1rHmcjTd73bUkNkV/lep4VEU3LbLK/ZcBRpK7J+4Er8nuEpGvzl1qzfJcCtwB/K2m+pMOBC0mB/f/yCdrKA87n53RwTGobD3HcT/lD/aGI+OtQ18WsG+VfTWcDLwK/dJ99ezjYm5n1AP9kMjPrAQ72ZmY9wMHezKwHONibmfUAB3szsx7gYG9m1gMc7M3MeoCDvZlZD3CwNzPrAf8PXjB/FbynKLsAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Configure the contour\n",
    "contoursTitle = \"Contours of Dilaton Field for g = %4.2f\" % (abs(g))\n",
    "plt.title(contoursTitle)\n",
    "plt.contourf(X, Z, Phi, colorinterpolation, cmap=colourMap)\n",
    "\n",
    "# Set Colorbar\n",
    "plt.colorbar()\n",
    "\n",
    "# Set the axis\n",
    "xlabel = \"$x_T$ in units of the lattice constant $b$ = %4.2f$z_0$\" % (b)\n",
    "plt.xlabel(xlabel)\n",
    "ylabel = \"$z$ in units of $a$ = %4.3f$z_0$\" % (a)\n",
    "plt.ylabel(ylabel)\n",
    "# Show the result in the plot window\n",
    "contourFig = \"Contours of Dilaton Field for g = %4.2f\" % (abs(g))\n",
    "plt.savefig(\"Contours of Dilaton Field.pdf\"+str(Nz)+str(NzM))\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Calculating $z_0^4<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}}\\left(nx; a\\right)|\\Omega>_{q\\bar{q}}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "7.449185371392151\n"
     ]
    }
   ],
   "source": [
    "def B(a, nz):\n",
    "    return (1.0 /(a * nz))**3 - a * nz\n",
    "\n",
    "Ez = - (B(a,0.5)/a) * Phi[1, :]\n",
    "EzMaxM = Ez.max()\n",
    "print(EzMaxM)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Half width of the the flux-tube"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Half Width = 0.57 $z_0$\n"
     ]
    }
   ],
   "source": [
    "xrange = np.arange(NxT)\n",
    "centre = np.sum(xrange * Ez)/np.sum(Ez)\n",
    "width = np.sqrt(np.abs(np.sum((xrange-centre)**2*Ez)/np.sum(Ez)))\n",
    "widthLabel = \"Half Width = %4.2f $z_0$\" % (width*b)\n",
    "print(widthLabel)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xrange = np.arange(NxT)\n",
    "widthLabel = \"Half Width = %4.2f $z_0$\" % (width*b)\n",
    "plt.title(widthLabel)\n",
    "xlabel = \"$x_T$ in units of the lattice constant $b$ = %4.2f$z_0$\" % (b)\n",
    "plt.xlabel(xlabel)\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "plt.plot(xrange, Ez)\n",
    "#plt.savefig(\"Shape of the flux-tube.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Fitting to a Gaussian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "centre = np.sum(xrange * Ez)/np.sum(Ez)\n",
    "width = np.sqrt(np.abs(np.sum((xrange-centre)**2*Ez)/np.sum(Ez)))\n",
    "widthLabel = \"Gaussian Width = %4.2f$z_0$\" % (width*b)\n",
    "\n",
    "peak = Ez.max()\n",
    "gaussianFit = lambda t: peak * np.exp(-(t-centre)**2/(2*width**2))\n",
    "plt.plot(gaussianFit(xrange), '-',label='Gaussian')\n",
    "plt.plot(xrange, Ez,'.', label = 'Gauge/Gravity')\n",
    "plt.legend(fontsize = 8)\n",
    "plt.title(widthLabel)\n",
    "xlabel = \"$x_T$ in units of the lattice constant $b$ = %4.2f$z_0$\" % (b)\n",
    "plt.xlabel(xlabel)\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>_{meson}/{gz_0^4}$\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Fitting to an exponential\n",
    "We will fit \n",
    "$$P_{T}\\left(x_{T}\\right)=C_{0}\\exp\\left(-\\frac{|x_{T}|}{\\xi_{FT}}\\right)$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.optimize import curve_fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[4.1264447  0.02633177]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def myFit(x2, maxE, Mglue):\n",
    "    return maxE * np.exp(-Mglue * x2)\n",
    "\n",
    "# data for curve fitting\n",
    "startAt = int(centre + width)\n",
    "endAt = startAt + 100\n",
    "\n",
    "xTrial = xrange[startAt:endAt] - startAt\n",
    "EzTrial = Ez[startAt:endAt]\n",
    "\n",
    "# trial parameters for the fit function\n",
    "maxTrial = 1.0\n",
    "glueMassTrial = 1.0 \n",
    "\n",
    "trialParmeters = (maxTrial, glueMassTrial)\n",
    "\n",
    "# Fitting the data\n",
    "optParam, pcov = curve_fit(myFit, xTrial, EzTrial, trialParmeters)\n",
    "maxE, Mglue = optParam\n",
    "\n",
    "print(optParam)\n",
    "\n",
    "# Plotting the fit function\n",
    "xRight = xrange[int(centre):]\n",
    "EzRight = Ez[int(centre):]\n",
    "\n",
    "xLeft = xrange[:int(centre)]\n",
    "EzLeft = Ez[:int(centre)]\n",
    "\n",
    "EzFitExp = myFit(xRight - startAt, maxE, Mglue)\n",
    "endLeft = int(centre - width)\n",
    "startLeft = endLeft - 100\n",
    "EzFitLeft = myFit(endLeft - xLeft, maxE, Mglue)\n",
    "plt.ylim([0, Ez.max() + 0.1])\n",
    "plt.plot(xRight, EzRight, 'o')\n",
    "plt.plot(xLeft, EzLeft, 'o')\n",
    "plt.plot(xRight, EzFitExp)\n",
    "plt.plot(xLeft,EzFitLeft)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "titleLable = \" $M^{-1}_{glueball}$ = %4.2f\" % (1/ Mglue * b )\n",
    "plt.ylim([0, Ez.max() + 0.2])\n",
    "plt.xlabel(\"$x_2$ in units of $a$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_2)}|\\Omega>_{meson}/{z_0^4}$\")\n",
    "\n",
    "plt.plot(xrange, Ez, '.', label = 'Gauge/Gravity')\n",
    "plt.plot(xRight, EzFitExp, '.', label = 'Exponential')\n",
    "plt.plot(xLeft, EzFitLeft, '.')\n",
    "plt.legend()\n",
    "plt.title(titleLable)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/flucRectString.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Full Multi Grid Solution of the Dilaton Field Equation in Three Dimensions For a Very Long Open String: With Random Radial Fluctuations\n",
    "##### Vikram Vyas"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### About this notebook\n",
    "This notebook was used to do the numerical calculations described in the section 4.2 of the accompanying paper \"Flux-tubes and their intrinsic shape in confining gauge theories with gravitational dual\" Please feel free to use it for any accademic purpose. For any comments or clarification send me an email: vikram@physicsinfield.org\n",
    "\n",
    "#### How to use this notebook\n",
    "\n",
    "The notebook requires the python files:\n",
    "\n",
    "utility_3DimMG.py\n",
    "\n",
    "\n",
    "#### References\n",
    "\n",
    "For multigrid algorithm used see:\n",
    "\n",
    "J. Stewart. Python for Scientists. Cambridge University Press, 2017.\n",
    "\n",
    "and the python implementation\n",
    "\n",
    "https://github.com/AbhilashReddyM/GeometricMultigrid\n",
    "\n",
    "\n",
    "#### Acknowledgments\n",
    "I would like to thank the world wide community of python developers.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Python preliminaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "# for plotting\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "# for using Cython\n",
    "%load_ext Cython\n",
    "\n",
    "# For random numbers\n",
    "import random\n",
    "\n",
    "# for time stamp on graphics\n",
    "import time\n",
    "seconds = time.time()\n",
    "local_time = time.ctime(seconds)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Utility functions for Multigrid"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This module imports functions used in implementing multigrid algorithm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from utility_3DimMG import L2_norm, prolong_lin, restric, restrict_hw"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Cython implementation of the relaxation algorithm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "cimport numpy as np\n",
    "cimport cython\n",
    "@cython.boundscheck(False) # turn of bounds-checking for entire function\n",
    "@cython.wraparound(False)\n",
    "@cython.cdivision(True)\n",
    "\n",
    "cdef A(float a, float nz):\n",
    "    return (1.0/( a * nz))**3\n",
    "\n",
    "\n",
    "cdef B(float sigma, float a, float nz):\n",
    "    return sigma**2 * ((1.0 /(a * nz))**3 - a * nz)\n",
    "\n",
    "\n",
    "cdef C(float sigma, float a, float nz):\n",
    "    return 4*A(a, nz+0.5)+B(sigma, a, nz-0.5)+B(sigma, a, nz+0.5)\n",
    "\n",
    "\n",
    "# solving L(error) = errorCentre - errorB - errorZ = source\n",
    "def updateError(float sigma, int Nz, int Nx1, int Nx2,  \n",
    "                np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,  \n",
    "                np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] source):\n",
    "    \n",
    "        cdef int nz, nx1, nx2\n",
    "        cdef float a, D, deltaPhiB, deltaPhiZ, newPhi\n",
    "        \n",
    "        # lattice constant in the units of z_0\n",
    "        a = 1.0/(Nz-1)\n",
    "        \n",
    "        for nz in range(1, Nz - 1):\n",
    "            for nx1 in range(1, Nx1 - 1):\n",
    "                for nx2 in range(1, Nx2 - 1):\n",
    "                    if nz == Nz-2:\n",
    "                        phi[Nz - 1, nx1, nx2] = phi[Nz - 2, nx1, nx2] # Neumann B.C. at z = Nz\n",
    "                    deltaPhiB = A(a, nz + 0.5) * (phi[nz, nx1+1, nx2]+phi[nz, nx1-1, nx2]+phi[nz, nx1, nx2+1]+phi[nz, nx1, nx2-1])\n",
    "                    deltaPhiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1, nx2] + B(sigma, a, nz-0.5)*phi[nz-1, nx1, nx2]\n",
    "                    newPhi = (1.0/C(sigma, a, nz)) * (deltaPhiB + deltaPhiZ + source[nz, nx1, nx2])\n",
    "                    phi[nz, nx1, nx2] = newPhi\n",
    "\n",
    "def relaxError(float sigma, int Nz, int Nx1, int Nx2,  \n",
    "               np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,  \n",
    "               np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] source, int nit = 1):\n",
    "    cdef int ii\n",
    "    for ii in range(nit):\n",
    "        updateError(sigma, Nz, Nx1, Nx2, phi, source)\n",
    "    return phi\n",
    "\n",
    "def residue(float sigma, int Nz, int Nx1, int Nx2, \n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] phi,\n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] jSource, \n",
    "            np.ndarray[np.float_t, ndim = 3, negative_indices = False,  mode = 'c'] residue):\n",
    "    \n",
    "    # L(phi) = phiCentre - phiB - phiZ = jSource\n",
    "    # res = jSource - L(phi)\n",
    " \n",
    "    # lattice constant in the units of z_0 = 1\n",
    "    a = 1.0/(Nz - 1.0)\n",
    "    \n",
    "    #residue = np.zeros((Nz, Nx1, Nx2), float)\n",
    "    for nz in range(1, Nz - 1):\n",
    "        for nx1 in range(1, Nx1 - 1):\n",
    "            for nx2 in range(1, Nx2 - 1):\n",
    "                if nz == Nz-2:\n",
    "                        phi[Nz - 1, nx1, nx2] = phi[Nz - 2, nx1, nx2] # Neumann B.C. at z = Nz\n",
    "                phiCentre = C(sigma, a, nz) * phi[nz, nx1, nx2]\n",
    "                phiB = A(a, nz + 0.5) * (phi[nz, nx1+1, nx2]+phi[nz, nx1-1, nx2]+phi[nz, nx1, nx2+1]+phi[nz, nx1, nx2-1])\n",
    "                phiZ = B(sigma, a, nz + 0.5) * phi[nz+1, nx1, nx2] + B(sigma, a, nz-0.5)*phi[nz-1, nx1, nx2]\n",
    "                residue[nz, nx1, nx2] = jSource[nz, nx1, nx2] + (phiB + phiZ - phiCentre)\n",
    "    return residue"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Multigrid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def V_cycle(sigma, nz, nx1, nx2, num_levels, phi, source, level=1):\n",
    "    \n",
    "    # solve exactly at the bottom layer - recursion ends here\n",
    "    if (level==num_levels):\n",
    "        phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=100)\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Relax L(phi) = source on this grid and calculate the residue\n",
    "    phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=75)\n",
    "    res = np.zeros_like(phi)\n",
    "    res = residue(sigma, nz, nx1, nx2, phi, source, res)\n",
    "    \n",
    "    \n",
    "    #Step 2: Restrict residual to coarse grid\n",
    "    res_c = restrict_hw(res)\n",
    "    \n",
    "    #Step 3:Solve Le_c=res_c on the coarse grids recursively\n",
    "    coarseGridShape = np.shape(res_c)\n",
    "    NzC, Nx1C, Nx2C = coarseGridShape[0], coarseGridShape[1], coarseGridShape[2]\n",
    "    err_c = np.zeros_like(res_c)\n",
    "    err_c = V_cycle(sigma, NzC, Nx1C, Nx2C, num_levels, err_c, res_c, level+1)\n",
    "    \n",
    "    \n",
    "    #Step 4: Interpolate(prolong) e_c to fine grid and add to phi\n",
    "    phi = phi + prolong_lin(err_c)\n",
    "    \n",
    "    #Step 5: Relax L(phi) = source on this grid \n",
    "    phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=75)\n",
    "    \n",
    "    return phi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def FMG(sigma, nz, nx1, nx2, num_levels, source, nv=1, level=1):\n",
    "    # solve exactly at the bottom layer \n",
    "    \n",
    "    if (level==num_levels):\n",
    "        phi = np.zeros_like(source)\n",
    "        phi = relaxError(sigma, nz, nx1, nx2, phi, source, nit=100)\n",
    "        print(\"solved the bottom grid\")\n",
    "        return phi\n",
    "    \n",
    "    #Step 1: Restrict the rhs to a coarse grid\n",
    "    source_c = restrict_hw(source)\n",
    "    \n",
    "    #Step 2: Solve the coarse grid problem using FMG\n",
    "    coarseGridShape = np.shape(source_c)\n",
    "    NzC, Nx1C, Nx2C = coarseGridShape[0], coarseGridShape[1], coarseGridShape[2]\n",
    "    current_level = level + 1\n",
    "    phi_c = FMG(sigma, NzC, Nx1C, Nx2C, num_levels, source_c, nv, current_level)\n",
    "    \n",
    "    #Step 3: Interpolate phi_c to the fine grid\n",
    "    phi = prolong_lin(phi_c)\n",
    "    \n",
    "    \n",
    "    #step 4: Execute 'nv' V-cycles\n",
    "    for _ in range(nv):\n",
    "        phi = V_cycle(sigma, nz, nx1, nx2, num_levels-level, phi, source)\n",
    "    print(\"finished V-cycles for level = \", num_levels-level)\n",
    "    return phi"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Geometry of the fine lattice\n",
    "Length along the radial direction in the units of lattice constants $a$. Lattice constant along $X_1$ and $X_2$ is $b =\\sigma a$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "num_levels = 6\n",
    "Lz = Lx1 = Lx2 = 2**(num_levels + 1)\n",
    "a = 1.0/Lz\n",
    "sigma = 20.0\n",
    "b = a * sigma\n",
    "print(\"L = \", Lz, \"a = \", a ,\"b = sigma * a = \",  b)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For each direction, the number of points is one more than the length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "Nz = Lz + 1\n",
    "Nx1 = Lx1 + 1\n",
    "Nx2 = Lx2 + 1\n",
    "print(Lz, Nz)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Dilaton field\n",
    "Initially set to zero. This also implements the homogenous Dirichlet on all boundaries\n",
    " we will implement Neumann BC on $z = L_z$ plane in the relaxation algorithm."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "Phi = np.zeros((Nz,Nx1,Nx2), float)                                    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Source function for a very long open string\n",
    "We will approximate the open string connecting a quark and an antiquark when $L_{q\\bar{q}}>> z_0$ by a rectangular string"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "NzM = Lz - 1\n",
    "g = -10 # negative sign is to incorporate L(phi) = - stringSource"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "stringShape = np.zeros((Nz, Nx1, Nx2), float) # empty array to hold the string shape\n",
    "StringSource = np.zeros((Nz, Nx1, Nx2), float) # empty array to hold the source array\n",
    "\n",
    "Lboundary = sigma # length of the boundary region in units of z0\n",
    "X1quark =  2.0 #  position of the quark in the units of z0\n",
    "X1qbar = Lboundary - X1quark\n",
    "Lqqbar = Lboundary - 2.0 * X1quark\n",
    "\n",
    "Nx1quark = int(X1quark/b)\n",
    "Nx1qbar = int(X1qbar/b)\n",
    "\n",
    "print(\"X1quark = \", X1quark, \"  Nx1quark = \", Nx1quark, \" X1qbar = \", X1qbar, \"  Nx1qbar = \", Nx1qbar)\n",
    "print(\"Lqqbar = \", Lqqbar)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "Nx2Centre = int(Nx2/2.0)\n",
    "NzTop = NzM\n",
    "\n",
    "# Left  and right leg string is parametrized by z coordinate\n",
    "for iz in range(1, NzTop):\n",
    "    \n",
    "    # square root of the induced determinant\n",
    "    zString = iz * a\n",
    "    fzSqrt = (1-zString**4)**(0.5)\n",
    "    gSqrt = 1.0 / (zString**2 * fzSqrt)\n",
    "    \n",
    "    srsLeg = g * sigma * gSqrt\n",
    "    # Left leg\n",
    "    stringShape[iz, Nx1quark, Nx2Centre] = 1.0\n",
    "    StringSource[iz, Nx1quark, Nx2Centre] = srsLeg * stringShape[iz, Nx1quark, Nx2Centre]\n",
    "    \n",
    "    # Right leg\n",
    "    stringShape[iz, Nx1qbar, Nx2Centre] = 1.0\n",
    "    StringSource[iz, Nx1qbar, Nx2Centre] = srsLeg * stringShape[iz, Nx1qbar, Nx2Centre]\n",
    "    \n",
    "# Top string is parametrized by x_1 coordinate\n",
    "\n",
    "# generate a random configuration \n",
    "zIntRandStr = np.zeros(Nx1, int)\n",
    "\n",
    "for ix in range(Nx1quark, Nx1qbar+1):\n",
    "    zIntRandStr[ix] = random.randint(NzTop - 10, NzTop)\n",
    "\n",
    "\n",
    "for ix in range(Nx1quark, Nx1qbar):\n",
    "    \n",
    "    NzC = zIntRandStr[ix]\n",
    "    zStr = a * zIntRandStr[ix]\n",
    "   \n",
    "    # dZ/dx\n",
    "    zPrime = (zIntRandStr[ix+1] - zIntRandStr[ix])/sigma\n",
    "    \n",
    "    # f(z)\n",
    "    fZ = 1.0 - zStr**4\n",
    "    \n",
    "    #print(\"Z(x) = \", zStr, \" f(z) = \", fZ)\n",
    "    \n",
    "    #square root of det\n",
    "    warp = (1 + ((zPrime**2)/fZ))\n",
    "    gSqrt = warp/zStr**2 \n",
    "    \n",
    "    srsTop = g * sigma * gSqrt\n",
    "    \n",
    "    stringShape[NzC, ix, Nx2Centre] = 1.0\n",
    "    StringSource[NzC, ix, Nx2Centre] = srsTop * stringShape[NzC, ix, Nx2Centre]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "z, x, y = stringShape.nonzero()\n",
    "%matplotlib auto\n",
    "fig = plt.figure()\n",
    "\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "# remove the tick marks\n",
    "ax.grid(False)\n",
    "plt.setp(ax.get_xticklabels(), visible=False)\n",
    "plt.setp(ax.get_yticklabels(), visible=False)\n",
    "ax.tick_params(axis='both', which='both', length=0)\n",
    "\n",
    "\n",
    "ax.scatter(x, y, z, zdir='z', c= 'red')\n",
    "#ax.plot(x,y,z, zdir='z', c='red')\n",
    "#ax.plot(x,y,z)\n",
    "#plt.show()\n",
    "#plt.savefig(\"Rectangular String\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Solving using FMG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%time\n",
    "Phi = FMG(sigma, Nz, Nx1, Nx2, num_levels, StringSource, nv = 20 , level = 1 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "res = np.zeros_like(Phi)\n",
    "res = residue(sigma, Nz, Nx1, Nx2, Phi, StringSource, res)\n",
    "resL2Norm = L2_norm(res, a)\n",
    "print(\"Final residue = \", round(resL2Norm, 3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "colorinterpolation = 50\n",
    "colourMap = plt.cm.jet \n",
    "X1, Z = np.meshgrid(np.arange(0, Nz), np.arange(0, Nx1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "nx2C = int(Nx2/2)\n",
    "dilatonInStringPlane = Phi[:, :, nx2C]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.contourf(Z, X1, dilatonInStringPlane.T, colorinterpolation, cmap=colourMap)\n",
    "plt.colorbar()\n",
    "label = \"$L_{qq}$ = %4.2f$z_0$\" % (Lqqbar)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_L$\")\n",
    "plt.ylabel(\"$z$\")\n",
    "# remove the tick marks\n",
    "#ax3 = plt.axes()\n",
    "#plt.setp(ax3.get_xticklabels(), visible=False)\n",
    "#plt.setp(ax3.get_yticklabels(), visible=False)\n",
    "#ax3.tick_params(axis='both', which='both', length=0)\n",
    "figCaption = \"Dilaton_Field\" + str(Lqqbar)+\".png\"\n",
    "plt.savefig(figCaption)\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Calculating $z_0^4<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}}\\left(x_1, x_2 \\right)|\\Omega>_{q\\bar{q}}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def B(a, nz):\n",
    "    return (1.0 /(a * nz))**3 - a * nz\n",
    "Ez = - (B(a, 0.5)/a) * Phi[1, :, :]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Ploting the thickness in the central plane"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "nx1c = int(Nx1/2)\n",
    "EzT =  - (B(a, 0.5)/a) * Phi[1, nx1c, :]\n",
    "xTrange = np.arange(Nx2)\n",
    "#\n",
    "# rescale to delinate\n",
    "EzCutoff =  EzT.max() #23.3\n",
    "EzT[EzT > EzCutoff] = EzCutoff\n",
    "print(\"Max Transverse Field = \", EzT.max(), \"Ez Cutoff = \", EzCutoff)\n",
    "#\n",
    "centre = np.sum(xTrange * EzT)/np.sum(EzT)\n",
    "widthCoord = np.sqrt(np.abs(np.sum((xTrange-centre)**2*EzT)/np.sum(EzT)))\n",
    "#print(\"Width in the central plane = \", widthCoord)\n",
    "physicalWidth = round(widthCoord * sigma * a, 2)\n",
    "print(\"Half Width in the central plane in the units of $z_0$ = \", physicalWidth)\n",
    "#\n",
    "label = \"Half width in transverse central plane = %4.2f$z_0$\" % (physicalWidth)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_T$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "plt.plot(xTrange, EzT)\n",
    "figCaption = \"Half width in Central Plane\" + str(Lqqbar)+ local_time + \".png\"\n",
    "plt.savefig(figCaption)\n",
    "plt.show()\n",
    "EzTmax = np.max(EzT)\n",
    "print(round(np.max(EzT), 1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Width in the plane containing the quark"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Flux in the transverse plane containg the quark\n",
    "EzQ =  - (B(a, 0.5)/a) * Phi[1, Nx1quark, :]\n",
    "# rescale to delinate\n",
    "#EzCutoff = 23.3\n",
    "EzQ[EzQ > EzCutoff] = EzCutoff\n",
    "# Width of cutoff distribution\n",
    "#\n",
    "centre = np.sum(xTrange * EzQ)/np.sum(EzQ)\n",
    "widthCoord = np.sqrt(np.abs(np.sum((xTrange-centre)**2*EzQ)/np.sum(EzQ)))\n",
    "\n",
    "physicalWidthInQuarkPlane = round(widthCoord * sigma * a, 2)\n",
    "print(\"Half Width in the quark plane in the units of $z_0$ = \", physicalWidthInQuarkPlane)\n",
    "#\n",
    "# Labels\n",
    "label = \"Half width in transvese quark plane = %4.2f$z_0$ \" % (physicalWidthInQuarkPlane)\n",
    "\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_T$\")\n",
    "plt.ylabel(\"$<\\Omega|{\\widehat{\\mathcal{O}}_{F^{2}}(x_T)}|\\Omega>$\")\n",
    "# Caption\n",
    "figCaption = \"Half width in the Quark Plane\" + str(Lqqbar)+ local_time + \".png\"\n",
    "\n",
    "#\n",
    "plt.plot(xTrange, EzQ)\n",
    "plt.savefig(figCaption)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plotting the flux-tube"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "X1, X2 = np.meshgrid(np.arange(0, Nx1), np.arange(0, Nx2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "EzR = Ez"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#EzCutoff = 23.3 # 1.0 * EzTmax\n",
    "EzR[EzR > EzCutoff] = EzCutoff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.contourf(X1, X2, EzR.T, colorinterpolation, cmap=colourMap)\n",
    "\n",
    "# Set Colorbar\n",
    "#plt.colorbar()\n",
    "\n",
    "# Show the result in the plot window\n",
    "figLegend = \"Fluxtube \" + \"Lqqbar = \" + str(Lqqbar) + \"Lz = \" + str(Lz) + \"simga = \" + str(sigma) + local_time + \".png\"\n",
    "label = \"Normalized flux distribution. $L_{qq}$ = %4.2f$z_0$\" % (Lqqbar)\n",
    "# Create Figure and Axes instances \n",
    "label = \"Distance between the quark and the antiquark  %4.2f$z_0$\" % (Lqqbar)\n",
    "plt.title(label)\n",
    "plt.xlabel(\"$x_1$\")\n",
    "plt.ylabel(\"$x_2$\")\n",
    "#ax.set_yticklabels([])\n",
    "#ax.set_xticklabels([])\n",
    "plt.savefig(figLegend)\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "z, x, y = stringShape.nonzero()\n",
    "%matplotlib auto\n",
    "fig = plt.figure()\n",
    "\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "ax.scatter(x, y, z, zdir='z', c= 'red')\n",
    "#ax.plot(x. y, z, zdir='z', c = 'red')\n",
    "cset = ax.contourf(X1, X2, EzR.T, zdir='z', offset = 0, origin = 'image', cmap=colourMap)\n",
    "ax.set_xlim(0,Nx1)\n",
    "ax.set_ylim(0, Nx2)\n",
    "plt.axis('off')\n",
    "\n",
    "plt.xlabel(\"$x_L$\")\n",
    "plt.ylabel(\"$x_T$\")\n",
    "\n",
    "ax.grid(False)\n",
    "\n",
    "# remove the tick marks\n",
    "plt.setp(ax.get_xticklabels(), visible=False)\n",
    "plt.setp(ax.get_yticklabels(), visible=False)\n",
    "ax.tick_params(axis='both', which='both', length=0)\n",
    "fig.colorbar(cset, shrink = 0.5, aspect = 5)\n",
    "\n",
    "#Caption\n",
    "label = \"Distance between the quark and the antiquark  %4.2f$z_0$\" % (Lqqbar)\n",
    "#label = \"Open string flux-tube duality\"\n",
    "#plt.title(label)\n",
    "\n",
    "figLegend = \"LzM = \" + str((NzM +1) * a) + \"Lz = \" + str(Lz) + \"simga = \" + str(sigma)\n",
    "print(figLegend)\n",
    "plt.show()\n",
    "figTitle =  \"openString \"+ \"Lqqbar = \" + str(Lqqbar) + \"simga = \" + str(sigma) + local_time  + \".png\"\n",
    "plt.savefig(figTitle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/utility_2DimMG.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Aug 24 09:34:26 2018

Modfified for two dimensions 15 Nov 2018

@author: vikram
"""

# Utility function for implementing MG in two dimensions

import numpy as np

# Norm of an array $U$ on a lattice with latice constant $a$

def L2_norm(U, a):
    return np.sqrt(a**(2)*np.sum(U**2)) # a**2 is the volume element of the elementry square of the lattice

### Prolongation function to taken an array from a coarse grid to a fine grid
#Length of the find grid in each of the two directions is twice of the length of the coarse grid.
#$L_{fine} = 2 * L_{coarse}$ The number of points along each direction is 
#$$N_{fine} = L_{fine} + 1 = 2 * L_{coarse} + 1 = 2 * (N_{coarse} - 1) + 1 = 2 * N_{coarse} - 1$$

def prolong_lin(uCoarse):
    
    # Find the shape of the fine grid field from the coarse grid field
    uShape = (2 * np.shape(uCoarse)[0] - 1, 2 * np.shape(uCoarse)[1] - 1)
    
    # creating empty fine grid field
    uPro = np.zeros(uShape, float)
    
    #On even sites we just copy the values of uCoarse
    uPro[0: :2, 0: :2] = uCoarse[0:, 0:]
    
    # edges along the z axsis
    uPro[1:-1:2, 0: :2] = 0.5 * (uCoarse[0:-1, 0: ] + uCoarse[1: , 0: ])
    
    # edges along the x_T axsis
    uPro[0: :2, 1:-1:2] = 0.5 * (uCoarse[0: , 0:-1] + uCoarse[0: , 1: ])
    
    
    # Faces in z-x_T plane
    uPro[1:-1:2, 1:-1:2] = 0.25 * (uCoarse[0:-1: , 0:-1 ] + uCoarse[1: , 0:-1 ] 
                                           + uCoarse[0:-1 , 1: ] + uCoarse[1: , 1: ])
    
    # return the prolonged field on fine lattice
    return uPro

# Restriction function to taken an array from a fine grid to a coarse grid
# The length of coarse grid in each direction is half of the fine grid
# $$L_{coarse} = L_{fine}/2$$
# Number of points on the coarse grid, along each direction is
# $$N_{coarse} = L_{coarse} + 1 = L_{fine}/2 + 1 = (N_{fine} - 1)/2 + 1 = N_{fine}/2 + 1/2$$
    
#### Restriction by decimation

def restric(uFine):
    
    # Find the shape of the coarse grid from the fine grid field
    Shape = (int(np.shape(uFine)[0]/2 + 1), int(np.shape(uFine)[1]/2 + 1))
    
    # Create an empty field on the coarse grid
    uCoarse = np.zeros(Shape, float)
    
    # decimation
    uCoarse = uFine[0: :2, 0: :2]
    
    # return the decimated field
    return uCoarse

#### Restriction with half-wighting
def restrict_hw(Ufine):
    UcoarseShape = (int(np.shape(Ufine)[0]/2 + 1), int(np.shape(Ufine)[1]/2 + 1))
    
    Ucoarse = np.empty(UcoarseShape, float)
    
    # Interior points
    Ucoarse[1:-1, 1:-1] = 0.5 * Ufine[2:-1:2, 2:-1:2] + \
                                (1.0/(2.0 * 4.0)) * ( Ufine[2:-1:2, 1:-2:2] + Ufine[2:-1:2, 3: :2] \
                                                    + Ufine[1:-2:2, 2:-2:2] + Ufine[3: :2, 2:-1:2] )
    
    # Boundary points
    Ucoarse[0,  0: ] = Ufine[0,  0: :2]
    Ucoarse[-1, 0: ] = Ufine[-1, 0: :2]
    Ucoarse[0: , 0 ] = Ufine[0: :2,  0]
    Ucoarse[0: , -1] = Ufine[0: :2, -1]
   
    
    return Ucoarse
    

==> anc/utility_3DimMG.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Aug 24 09:34:26 2018

@author: vikram
"""

# Utility function for implementing MG in three dimensions

import numpy as np

# Norm of an array $U$ on a lattice with latice constant $a$

def L2_norm(U, a):
    return np.sqrt(a**(3)*np.sum(U**2)) # a**3 is the volume element of the elementry cube of the lattice

### Prolongation function to taken an array from a coarse grid to a fine grid
#Length of the find grid in each of the three directions is twice of the length of the coarse grid.
#$L_{fine} = 2 * L_{coarse}$ The number of points along each direction is 
#$$N_{fine} = L_{fine} + 1 = 2 * L_{coarse} + 1 = 2 * (N_{coarse} - 1) + 1 = 2 * N_{coarse} - 1$$

def prolong_lin(uCoarse):
    
    # Find the shape of the fine grid field from the coarse grid field
    uShape = (2 * np.shape(uCoarse)[0] - 1, 2 * np.shape(uCoarse)[1] - 1, 2 * np.shape(uCoarse)[2] - 1)
    
    # creating empty fine grid field
    uPro = np.zeros(uShape, float)
    
    #On even sites we just copy the values of uCoarse
    uPro[0: :2, 0: :2, 0: :2] = uCoarse[0:, 0:, 0:]
    
    # edges along the z axsis
    uPro[1:-1:2, 0: :2, 0: :2] = 0.5 * (uCoarse[0:-1, 0: , 0: ] + uCoarse[1: , 0: , 0: ])
    
    # edges along the x_1 axsis
    uPro[0: :2, 1:-1:2, 0: :2] = 0.5 * (uCoarse[0: , 0:-1, 0:] + uCoarse[0: , 1: , 0: ])
    
    # edges along the x_2 axsis
    uPro[0: :2, 0: :2, 1:-1:2] = 0.5 * (uCoarse[0: , 0: , 0:-1] + uCoarse[0: , 0: , 1:])
    
    # Faces in z-x_1 plane
    uPro[1:-1:2, 1:-1:2, 0: :2] = 0.25 * (uCoarse[0:-1: , 0:-1 , 0: ] + uCoarse[1: , 0:-1 , 0: ] 
                                           + uCoarse[0:-1 , 1: , 0: ] + uCoarse[1: , 1: , 0: ])
    
    # Faces in x_1-x_2 plane
    uPro[0: :2, 1:-1:2, 1:-1:2] = 0.25 * (uCoarse[0: , 0:-1, 0:-1] + uCoarse[0: , 1: , 0:-1] 
                                     + uCoarse[0: , 1: , 1: ] + uCoarse[0: , 0:-1, 1:])
    
    # Faces in x_2-z plane
    uPro[1:-1:2, 0: :2, 1:-1:2] = 0.25 * (uCoarse[0:-1, 0: , 0:-1] + uCoarse[0:-1, 0: , 1:] 
                                     + uCoarse[1: , 0: , 1:] + uCoarse[1:, 0:, 0:-1])
    
    # Points at the centre of the fine grid cube
    uPro[1:-1:2, 1:-1:2, 1:-1:2] = 0.125 * (uCoarse[0:-1, 0:-1, 0:-1] + uCoarse[1: , 0:-1, 0:-1]
                                       + uCoarse[1: , 1:, 0:-1] + uCoarse[0:-1, 1: , 0:-1]
                                       + uCoarse[0:-1, 1:, 1: ] + uCoarse[1: , 1: , 1:] 
                                       + uCoarse[1:, 0:-1, 1: ] + uCoarse[0:-1, 0:-1, 1:]) 
    
    # return the prolonged field on fine lattice
    return uPro

# Restriction function to taken an array from a fine grid to a coarse grid
# The length of coarse grid in each direction is half of the fine grid
# $$L_{coarse} = L_{fine}/2$$
# Number of points on the coarse grid, along each direction is
# $$N_{coarse} = L_{coarse} + 1 = L_{fine}/2 + 1 = (N_{fine} - 1)/2 + 1 = N_{fine}/2 + 1/2$$
    
#### Restriction by decimation

def restric(uFine):
    
    # Find the shape of the coarse grid from the fine grid field
    Shape = (int(np.shape(uFine)[0]/2 + 1), int(np.shape(uFine)[1]/2 + 1), int(np.shape(uFine)[2]/2 + 1))
    
    # Create an empty field on the coarse grid
    uCoarse = np.zeros(Shape, float)
    
    # decimation
    uCoarse = uFine[0: :2, 0: :2, 0: :2]
    
    # return the decimated field
    return uCoarse

#### Restriction with half-wighting
def restrict_hw(Ufine):
    UcoarseShape = (int(np.shape(Ufine)[0]/2 + 1), int(np.shape(Ufine)[1]/2 + 1), int(np.shape(Ufine)[2]/2 + 1))
    Ucoarse = np.empty(UcoarseShape, float)
    
    # Interior points
    Ucoarse[1:-1, 1:-1, 1:-1] = 0.5 * Ufine[2:-1:2, 2:-1:2, 2:-1:2] + \
                                (1.0/(2.0 * 6.0)) * ( Ufine[1:-2:2, 2:-1:2, 2:-1:2] + Ufine[3: :2, 2:-1:2, 2:-1:2] \
                                                    + Ufine[2:-2:2, 1:-2:2, 2:-1:2] + Ufine[2:-1:2, 3: :2, 2:-1:2] \
                                                    + Ufine[2:-2:2, 2:-2:2, 1:-2:2] + Ufine[2:-1:2, 2:-1:2, 3: :2])
    
    # Boundary points
    Ucoarse[0, 0: , 0: ] = Ufine[0, 0: :2, 0: :2]
    Ucoarse[-1, 0: , 0:] = Ufine[-1, 0: :2, 0: :2]
    Ucoarse[0: , 0, 0: ] = Ufine[0: :2, 0, 0: :2]
    Ucoarse[0: , -1, 0:] = Ufine[0: :2, -1, 0: :2]
    Ucoarse[0: , 0: , 0] = Ufine[0: :2, 0: :2, 0]
    Ucoarse[0: , 0: ,-1] = Ufine[0: :2, 0: :2, -1]
    
    return Ucoarse
    
